Fr\"oberg's Conjecture for Products of Linear Forms: Split Powers and Inherited Syzygies

Fr\"oberg's conjecture predicts the Hilbert series of a polynomial ring modulo general forms. We study explicit products of linear forms over fields of characteristic zero. In four variables, six $d$th powers fail to attain the predicted series for $d\ge4$. We fix seven rational directions, take five $d$th powers, and split the sixth generator between the two remaining directions with exponents $\lceil d/2\rceil$ and $\lfloor d/2\rfloor$. The quotient has the predicted series for $1\le d\le30$. For every $\varepsilon>0$ and all sufficiently large $d$, its Hilbert function agrees with the prediction in every degree $q\le(11/5-\varepsilon)d$ or $q\ge(73/32+\varepsilon)d$. In contrast, for $d\ge4$ the predicted series cannot occur if each of the six forms has a linear factor of multiplicity at least $(15d+91)/16$. In three variables, relations among five powers $L_i^e$ give relations among the products $L_i^eM_i$. For five general pairs of linear forms and $e\ge36$, these relations and the pure-power Hilbert function give a lower bound whose error is at most $55$ in every degree and is zero through degree $\lfloor(7e+5)/4\rfloor-2$. The maximum excess over the comparison proposed by Shapiro is $(10/3)e+O(\sqrt e)$.

==> anc/froberg_quintics_verifier.py <==
#!/usr/bin/env python3
"""Deterministic certificate for the four-variable, degree-five Froberg case.

The script uses only Python's standard library.  For each endpoint listed in
CHECKS it builds the multiplication matrix

    (S_{j-5})^r  --(g_1,...,g_r)-->  S_j,

where S = Q[x,y,z,w], and proves maximal rank after reduction modulo 2.
A maximal minor which is nonzero modulo 2 is a nonzero integer, so the same
rank statement holds over Q.  A second computation modulo 101 is an
independent arithmetic cross-check.  The r=5 boundary is also checked using
the classical Stanley tuple x^5,y^5,z^5,w^5,(x+y+z+w)^5, modulo 101 and 1009.

Together with the endpoint argument printed at the end, these checks certify
Froberg's predicted Hilbert series for general degree-five forms in four
variables, for every number r of generators (over characteristic zero).
"""

from hashlib import sha256
from math import comb, factorial
from struct import pack


def monomials(total):
    """Exponent tuples for x^a y^b z^c w^d in descending lexicographic order."""
    ans = []
    for a in range(total, -1, -1):
        for b in range(total - a, -1, -1):
            for c in range(total - a - b, -1, -1):
                ans.append((a, b, c, total - a - b - c))
    assert len(ans) == comb(total + 3, 3)
    return ans


# Each tuple is the support of a quintic g_i; every displayed coefficient is +1.
# The variables, in tuple order, are x,y,z,w.
SUPPORTS = [
    ((3, 0, 1, 1), (2, 2, 1, 0), (0, 0, 0, 5)),
    ((2, 0, 0, 3), (0, 2, 2, 1), (0, 0, 1, 4)),
    ((4, 1, 0, 0), (1, 0, 3, 1), (0, 2, 3, 0)),
    ((5, 0, 0, 0), (3, 0, 0, 2), (1, 1, 1, 2)),
    ((1, 1, 1, 2), (0, 3, 0, 2), (0, 0, 5, 0)),
    ((2, 1, 0, 2), (0, 5, 0, 0), (0, 1, 2, 2)),
    ((2, 2, 1, 0), (2, 1, 1, 1), (0, 3, 1, 1)),
    ((4, 0, 0, 1), (3, 2, 0, 0), (3, 0, 0, 2)),
    ((5, 0, 0, 0), (2, 0, 3, 0), (0, 2, 1, 2)),
    ((3, 0, 0, 2), (1, 0, 4, 0), (1, 0, 2, 2)),
    ((2, 3, 0, 0), (0, 3, 1, 1), (0, 2, 0, 3)),
    ((3, 1, 1, 0), (1, 4, 0, 0), (0, 0, 4, 1)),
    ((3, 2, 0, 0), (1, 3, 0, 1), (0, 0, 2, 3)),
    ((3, 1, 0, 1), (1, 2, 2, 0), (0, 1, 4, 0)),
    ((5, 0, 0, 0), (3, 0, 1, 1), (1, 4, 0, 0)),
    ((3, 1, 0, 1), (1, 0, 2, 2), (0, 4, 1, 0)),
    ((4, 0, 0, 1), (2, 0, 0, 3), (1, 1, 0, 3)),
    ((2, 0, 2, 1), (0, 3, 2, 0), (0, 1, 3, 1)),
    ((3, 2, 0, 0), (2, 0, 3, 0), (0, 4, 1, 0)),
    ((3, 1, 0, 1), (2, 3, 0, 0), (0, 1, 1, 3)),
    ((3, 0, 2, 0), (2, 2, 0, 1), (2, 0, 2, 1)),
]


def multiplication_matrix(r, degree):
    """Matrix of (S_{degree-5})^r -> S_degree for g_1,...,g_r."""
    row_basis = monomials(degree)
    row_index = {m: i for i, m in enumerate(row_basis)}
    multiplier_basis = monomials(degree - 5)
    columns = [(i, m) for i in range(r) for m in multiplier_basis]
    matrix = [[0] * len(columns) for _ in row_basis]
    for column, (i, multiplier) in enumerate(columns):
        for term in SUPPORTS[i]:
            product = tuple(term[k] + multiplier[k] for k in range(4))
            matrix[row_index[product]][column] += 1
    return matrix


def weighted_multiplication_matrix(forms, degree):
    """The same construction when terms are (exponent_tuple, coefficient)."""
    row_basis = monomials(degree)
    row_index = {m: i for i, m in enumerate(row_basis)}
    multiplier_basis = monomials(degree - 5)
    columns = [(i, m) for i in range(len(forms)) for m in multiplier_basis]
    matrix = [[0] * len(columns) for _ in row_basis]
    for column, (i, multiplier) in enumerate(columns):
        for term, coefficient in forms[i]:
            product = tuple(term[k] + multiplier[k] for k in range(4))
            matrix[row_index[product]][column] += coefficient
    return matrix


def stanley_five_tuple():
    """x^5,y^5,z^5,w^5,(x+y+z+w)^5 with exact integer coefficients."""
    forms = [
        [((5, 0, 0, 0), 1)],
        [((0, 5, 0, 0), 1)],
        [((0, 0, 5, 0), 1)],
        [((0, 0, 0, 5), 1)],
    ]
    expansion = []
    for exponent in monomials(5):
        coefficient = factorial(5)
        for value in exponent:
            coefficient //= factorial(value)
        expansion.append((exponent, coefficient))
    forms.append(expansion)
    return forms


def pivot_certificate_mod_2(matrix):
    """Return rank and a deterministic nonsingular minor over F_2.

    The returned row and column indices refer to the original matrix.  The
    square submatrix on those indices is checked independently below.
    """
    if not matrix:
        return 0, [], []
    rows = []
    for row in matrix:
        packed = 0
        for column, value in enumerate(row):
            if value & 1:
                packed |= 1 << column
        rows.append(packed)
    row_labels = list(range(len(rows)))
    rank = 0
    pivot_rows = []
    pivot_columns = []
    for column in range(len(matrix[0])):
        pivot = next(
            (i for i in range(rank, len(rows)) if (rows[i] >> column) & 1),
            None,
        )
        if pivot is None:
            continue
        rows[rank], rows[pivot] = rows[pivot], rows[rank]
        row_labels[rank], row_labels[pivot] = row_labels[pivot], row_labels[rank]
        pivot_row = rows[rank]
        for i in range(rank + 1, len(rows)):
            if (rows[i] >> column) & 1:
                rows[i] ^= pivot_row
        pivot_rows.append(row_labels[rank])
        pivot_columns.append(column)
        rank += 1
        if rank == len(rows):
            break
    return rank, pivot_rows, pivot_columns


def rank_mod_2(matrix):
    """Exact Gaussian rank over F_2."""
    return pivot_certificate_mod_2(matrix)[0]


def rank_mod_prime(matrix, prime):
    """A slower, independent exact elimination over F_prime."""
    rows = [[entry % prime for entry in row] for row in matrix]
    nrows = len(rows)
    ncols = len(rows[0]) if rows else 0
    rank = 0
    for column in range(ncols):
        pivot = next(
            (i for i in range(rank, nrows) if rows[i][column]), None
        )
        if pivot is None:
            continue
        rows[rank], rows[pivot] = rows[pivot], rows[rank]
        inverse = pow(rows[rank][column], prime - 2, prime)
        rows[rank] = [(entry * inverse) % prime for entry in rows[rank]]
        for i in range(rank + 1, nrows):
            coefficient = rows[i][column]
            if coefficient:
                rows[i] = [
                    (rows[i][k] - coefficient * rows[rank][k]) % prime
                    for k in range(ncols)
                ]
        rank += 1
        if rank == nrows:
            break
    return rank


def matrix_digest(matrix, r, degree):
    """Canonical endpoint-matrix SHA-256 used by the independent audit."""
    nrows = len(matrix)
    ncols = len(matrix[0]) if matrix else 0
    raw = bytearray(b"QUINTIC-ENDPOINT-v1\0")
    raw.extend(pack("<IIII", r, degree, nrows, ncols))
    raw.extend(entry for row in matrix for entry in row)
    return sha256(raw).hexdigest()


def forms_digest():
    """Canonical SHA-256 of the ordered family of 21 sparse quintics."""
    raw = bytearray(b"QUINTIC-FORMS-v1\0")
    raw.extend(pack("<I", len(SUPPORTS)))
    for support in SUPPORTS:
        raw.extend(pack("<I", len(support)))
        for exponent in support:
            raw.extend(bytes(exponent))
    return sha256(raw).hexdigest()


def index_digest(kind, indices):
    """SHA-256 for a list of uint32 little-endian minor indices."""
    raw = bytearray(b"QUINTIC-MINOR-v1\0" + kind.encode("ascii") + b"\0")
    raw.extend(pack("<I", len(indices)))
    for value in indices:
        raw.extend(pack("<I", value))
    return sha256(raw).hexdigest()


# (number of generators, target degree, required maximal rank)
CHECKS = [
    (6, 9, 210),
    (6, 10, 286),
    (7, 9, 220),
    (8, 8, 160),
    (9, 8, 165),
    (11, 7, 110),
    (12, 7, 120),
    (20, 6, 80),
    (21, 6, 84),
    (21, 5, 21),
]


EXPECTED_FORMS_DIGEST = (
    "466042408d3791e375229ca1a5a8fdba39fc909c368db2dc29b39c1dbb152742"
)

# These bind the human-readable supports, basis order and endpoint convention
# to the matrices independently reconstructed by the audit implementation.
EXPECTED_MATRIX_DIGESTS = {
    (6, 9): "ec98b619f3df4ce369b7663141310de37015c588409bd1a4b33f19efc752dffe",
    (6, 10): "355aedfc010af188a0655bd5d7212cda4efb34caac1e8e7a1179042fe145c13a",
    (7, 9): "9ee8519b04d4551f6edf4007c7ee360167f104ec6fa593b92c6c303541d52a9a",
    (8, 8): "a04f327708f499b3b1d0d00d972231b3c2e636f4aeb614fff8410af18fd0b6f7",
    (9, 8): "b074ce1bc7976fecf6b34cb33c4d4eb2fdec927f3d54f27eafff086a2ee16d38",
    (11, 7): "864cd08925b9faeb4232ff1f04980da2ad6e2f4157d1164876c5e6f33b5ea137",
    (12, 7): "540a76827c6747441c932c2dd1ee64c81c3423938e0ae4c89c8904a730d204f1",
    (20, 6): "11166fc944073e1911e08120c6adf98ffa8158e394cc0c137ec8a161dc7ea969",
    (21, 6): "f8fb47c5e7908bb46890c6381bc9b01fad9eaed178263bf63d32d3ae546d7979",
    (21, 5): "639e065d9efb98bb8f203d73e40c8c3290f8245a1967e9a1d3809b2f16dacebb",
}

EXPECTED_MINOR_DIGESTS = {
    (6, 9): (
        "08b1ebfbe557601be42d9bf954e25db4a458e83ec0e9e43c47323c8f9eec5122",
        "2c6b1e9723c11730c0e53617ace41d7a1a320e1636e230854acc43d50ba43d85",
    ),
    (6, 10): (
        "eeaf68f03111fb565c2a1d7015c7be233905e8109d2388fea5658986bd58581f",
        "a311139120859e8ffa28db2772c83d41d0fea0a5e78ad54b4bd0594d5308123b",
    ),
    (7, 9): (
        "2299531e924819637b0ec9784e26d17d691606cb06f79d79ba2c82b28691e920",
        "a6bd3bcd3207558791e01ed6dcfb6e5de7a85ab746537d097905bd8b0e90bd56",
    ),
    (8, 8): (
        "632b1e6ab2c454da7b298e36b601ad94d009745dfe14de850291998f6d5e52de",
        "1298f9141733a60bb14d58637fec29cbb0fd03d58416c4e39008e634c9147aa1",
    ),
    (9, 8): (
        "c71b7a6485017e8c6fbe28b5be0bd09845e8c4ca1aca56bb784f69896babbf83",
        "764acbc96aafabdc342fccf2c68c2a74b1ce9a36843996ddc8d45d02f17075b8",
    ),
    (11, 7): (
        "d4faf59309c86cf9530d5a675ae4e6cfad31f4471420f7d98025d1bbff749ec4",
        "15c51e50e1c5e4d0306d35c2bb4826f30a422229361505b495f6e6b5894862aa",
    ),
    (12, 7): (
        "0879e2d3c26839011f501921891d931c5fd67f489fab981dba50c0def3ef73f3",
        "52d9b16bd3b6f00d799d323530e6309ff90bbd78d55c0a66a249d811a99604f9",
    ),
    (20, 6): (
        "8cfc8686a788380bd496a02c39dabdec846406d07f93aa38e8e69cd5ebdf66ff",
        "aa922b0fe9c3ac06f9556f3fb501ce8549fb3c8c05d81138cb168752229f06ed",
    ),
    (21, 6): (
        "ca17eb304eb6ed85afeab929d9c97eda261a9c19e7264680daabe3def38da0ad",
        "70b99e8586d76128d31e16cba6e2c109cb7f557cd9d94c8974b5f70d105a2572",
    ),
    (21, 5): (
        "a898bd110d14d6632027102da054476e3bd62b3642549b1255f45bb33510246e",
        "ac54f20dfbabe36fe5980cededc8e69292d041e864ad54029643005e05a8da64",
    ),
}


def expected_coefficient(r, degree):
    """Coefficient before truncation of (1-t^5)^r/(1-t)^4."""
    total = 0
    for k in range(0, degree // 5 + 1):
        if k <= r:
            total += (-1) ** k * comb(r, k) * comb(degree - 5 * k + 3, 3)
    return total


def main():
    assert forms_digest() == EXPECTED_FORMS_DIGEST
    print(f"Sparse-family sha256={EXPECTED_FORMS_DIGEST}")
    print("The r=5 boundary (a separate Stanley tuple):")
    r5_forms = stanley_five_tuple()
    r5_checks = [(9, 175), (10, 270), (11, 364)]
    r5_hilbert = [comb(j + 3, 3) for j in range(5)]
    for degree, required in r5_checks:
        matrix = weighted_multiplication_matrix(r5_forms, degree)
        rank101 = rank_mod_prime(matrix, 101)
        rank1009 = rank_mod_prime(matrix, 1009)
        assert rank101 == rank1009 == required
        if degree == 9:
            # Injectivity here also gives injectivity in every lower degree.
            for j in range(5, 10):
                r5_hilbert.append(comb(j + 3, 3) - 5 * comb(j - 2, 3))
        elif degree == 10:
            # Ten independent pairwise Koszul relations give rank <= 280-10.
            assert len(matrix[0]) - comb(5, 2) == required
            r5_hilbert.append(len(matrix) - required)
        else:
            r5_hilbert.append(len(matrix) - required)
        print(
            f"r= 5, degree={degree:2d}, shape={(len(matrix), len(matrix[0]))!s:>10s}, "
            f"rank(F101)=rank(F1009)={required:3d}"
        )
    assert r5_hilbert == [1, 4, 10, 20, 35, 51, 64, 70, 65, 45, 16, 0]

    print("\nThe r>=6 endpoint ranks (rebuilt from the 21 sparse forms):")
    for r, degree, required in CHECKS:
        matrix = multiplication_matrix(r, degree)
        shape = (len(matrix), len(matrix[0]))
        maximal = min(shape)
        assert required == maximal
        rank2, pivot_rows, pivot_columns = pivot_certificate_mod_2(matrix)
        rank101 = rank_mod_prime(matrix, 101)
        assert rank2 == rank101 == required
        minor = [[matrix[i][j] for j in pivot_columns] for i in pivot_rows]
        assert rank_mod_2(minor) == required
        digest = matrix_digest(matrix, r, degree)
        assert digest == EXPECTED_MATRIX_DIGESTS[(r, degree)]
        row_digest = index_digest("rows", pivot_rows)
        column_digest = index_digest("columns", pivot_columns)
        assert (row_digest, column_digest) == EXPECTED_MINOR_DIGESTS[(r, degree)]
        print(
            f"r={r:2d}, degree={degree:2d}, shape={shape!s:>10s}, "
            f"rank(F2)=rank(F101)={rank2:3d}, sha256={digest}"
        )
        print(
            " " * 4
            + f"minor rows sha256={row_digest}, "
            + f"columns sha256={column_digest}"
        )

    # Locate the first nonpositive raw coefficient for the nonclassical r-range.
    boundaries = {}
    for r in range(6, 57):
        degree = 5
        while expected_coefficient(r, degree) > 0:
            degree += 1
        boundaries.setdefault(degree, []).append(r)
    assert boundaries == {
        10: [6],
        9: [7, 8],
        8: [9, 10, 11],
        7: list(range(12, 21)),
        6: list(range(21, 56)),
        5: [56],
    }

    print("\nPASS")
    print("  r<=4: complete intersections; r=5: independently certified above.")
    print("  r=6: full-column rank in degree 9 and full-row rank in degree 10.")
    print("  r=7..55: each interval is trapped by its printed endpoint ranks.")
    print("  r=21: the 21 forms are independent and span S_6 after multiplication.")
    print("  Extend them to a basis of S_5 to cover r=22..56; r>56 is immediate.")
    print("  Therefore general quintics have [(1-t^5)^r/(1-t)^4]_+ for every r.")


if __name__ == "__main__":
    main()


==> anc/froberg_septics_certificate.json <==
{
  "candidate_counter": 49,
  "endpoints": [
    {
      "degree": 13,
      "matrix_sha256": "1647780f45fb1cf085691992de53086ef0cbe628800a6a950da50138ec53f73d",
      "pivot_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99,
        100,
        101,
        102,
        103,
        104,
        105,
        106,
        107,
        108,
        109,
        110,
        111,
        112,
        113,
        114,
        115,
        116,
        117,
        118,
        119,
        120,
        121,
        122,
        123,
        124,
        125,
        126,
        127,
        128,
        129,
        130,
        131,
        132,
        133,
        134,
        135,
        136,
        137,
        138,
        139,
        140,
        141,
        142,
        143,
        144,
        145,
        146,
        147,
        148,
        149,
        150,
        151,
        152,
        153,
        154,
        155,
        156,
        157,
        158,
        159,
        160,
        161,
        162,
        163,
        164,
        165,
        166,
        167,
        168,
        169,
        170,
        171,
        172,
        173,
        174,
        175,
        176,
        177,
        178,
        179,
        180,
        181,
        182,
        183,
        184,
        185,
        186,
        187,
        188,
        189,
        190,
        191,
        192,
        193,
        194,
        195,
        196,
        197,
        198,
        199,
        200,
        201,
        202,
        203,
        204,
        205,
        206,
        207,
        208,
        209,
        210,
        211,
        212,
        213,
        214,
        215,
        216,
        217,
        218,
        219,
        220,
        221,
        222,
        223,
        224,
        225,
        226,
        227,
        228,
        229,
        230,
        231,
        232,
        233,
        234,
        235,
        236,
        237,
        238,
        239,
        240,
        241,
        242,
        243,
        244,
        245,
        246,
        247,
        248,
        249,
        250,
        251,
        252,
        253,
        254,
        255,
        256,
        257,
        258,
        259,
        260,
        261,
        262,
        263,
        264,
        265,
        266,
        267,
        268,
        269,
        270,
        271,
        272,
        273,
        274,
        275,
        276,
        277,
        278,
        279,
        280,
        281,
        282,
        283,
        284,
        285,
        286,
        287,
        288,
        289,
        290,
        291,
        292,
        293,
        294,
        295,
        296,
        297,
        298,
        299,
        300,
        301,
        302,
        303,
        304,
        305,
        306,
        307,
        308,
        309,
        310,
        311,
        312,
        313,
        314,
        315,
        316,
        317,
        318,
        319,
        320,
        321,
        322,
        323,
        324,
        325,
        326,
        327,
        328,
        329,
        330,
        331,
        332,
        333,
        334,
        335,
        336,
        337,
        338,
        339,
        340,
        341,
        342,
        343,
        344,
        345,
        346,
        347,
        348,
        349,
        350,
        351,
        352,
        353,
        354,
        355,
        356,
        357,
        358,
        359,
        360,
        361,
        362,
        363,
        364,
        365,
        366,
        367,
        368,
        369,
        370,
        371,
        372,
        373,
        374,
        375,
        376,
        377,
        378,
        379,
        380,
        381,
        382,
        383,
        384,
        385,
        386,
        387,
        388,
        389,
        390,
        391,
        392,
        393,
        394,
        395,
        396,
        397,
        398,
        399,
        400,
        401,
        402,
        403,
        404,
        405,
        406,
        407,
        408,
        409,
        410,
        411,
        412,
        413,
        414,
        415,
        416,
        417,
        418,
        419,
        420,
        421,
        422,
        423,
        424,
        425,
        426,
        427,
        428,
        429,
        430,
        431,
        432,
        433,
        434,
        435,
        436,
        437,
        438,
        439,
        440,
        441,
        442,
        443,
        444,
        445,
        446,
        447,
        448,
        449,
        450,
        451,
        452,
        453,
        454,
        455,
        456,
        457,
        458,
        459,
        460,
        461,
        462,
        463,
        464,
        465,
        466,
        467,
        468,
        469,
        470,
        471,
        472,
        473,
        474,
        475,
        476,
        477,
        478,
        479,
        480,
        481,
        482,
        483,
        484,
        485,
        486,
        487,
        488,
        489,
        490,
        491,
        492,
        493,
        494,
        495,
        496,
        497,
        498,
        499,
        500,
        501,
        502,
        503
      ],
      "pivot_rows": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        87,
        85,
        86,
        88,
        92,
        89,
        91,
        90,
        94,
        93,
        95,
        96,
        97,
        98,
        104,
        99,
        100,
        102,
        106,
        105,
        101,
        103,
        110,
        108,
        109,
        111,
        107,
        113,
        114,
        112,
        115,
        124,
        120,
        119,
        118,
        121,
        122,
        117,
        126,
        125,
        123,
        128,
        127,
        129,
        133,
        131,
        130,
        132,
        135,
        134,
        116,
        137,
        136,
        139,
        140,
        138,
        143,
        145,
        141,
        149,
        147,
        146,
        142,
        148,
        150,
        144,
        151,
        152,
        154,
        155,
        153,
        156,
        158,
        159,
        160,
        157,
        162,
        165,
        163,
        167,
        161,
        166,
        172,
        168,
        169,
        170,
        173,
        171,
        176,
        175,
        174,
        178,
        177,
        164,
        179,
        180,
        181,
        183,
        185,
        184,
        182,
        187,
        186,
        188,
        190,
        189,
        191,
        193,
        192,
        195,
        196,
        194,
        198,
        202,
        200,
        201,
        199,
        197,
        206,
        204,
        205,
        211,
        207,
        209,
        208,
        210,
        213,
        212,
        216,
        217,
        215,
        220,
        218,
        219,
        214,
        203,
        222,
        221,
        223,
        225,
        226,
        228,
        227,
        229,
        231,
        233,
        230,
        232,
        234,
        224,
        239,
        236,
        237,
        238,
        235,
        241,
        243,
        240,
        246,
        245,
        244,
        242,
        247,
        249,
        248,
        252,
        250,
        258,
        251,
        256,
        254,
        255,
        257,
        261,
        259,
        260,
        253,
        263,
        262,
        268,
        266,
        267,
        265,
        270,
        269,
        272,
        271,
        273,
        264,
        277,
        275,
        278,
        274,
        276,
        279,
        280,
        281,
        282,
        287,
        285,
        283,
        286,
        291,
        288,
        289,
        295,
        284,
        292,
        293,
        294,
        296,
        290,
        297,
        298,
        299,
        302,
        301,
        304,
        300,
        305,
        307,
        303,
        306,
        308,
        311,
        309,
        312,
        313,
        314,
        316,
        310,
        315,
        317,
        322,
        319,
        321,
        320,
        318,
        323,
        327,
        328,
        326,
        324,
        330,
        329,
        332,
        331,
        336,
        333,
        325,
        334,
        337,
        340,
        338,
        339,
        341,
        335,
        342,
        343,
        344,
        347,
        346,
        345,
        348,
        349,
        350,
        352,
        351,
        353,
        357,
        355,
        356,
        361,
        358,
        360,
        362,
        354,
        367,
        364,
        363,
        366,
        365,
        368,
        359,
        370,
        373,
        375,
        372,
        369,
        374,
        371,
        382,
        378,
        380,
        379,
        377,
        381,
        386,
        383,
        384,
        385,
        376,
        390,
        389,
        388,
        391,
        392,
        393,
        395,
        394,
        401,
        399,
        397,
        398,
        400,
        396,
        404,
        402,
        403,
        405,
        387,
        406,
        407,
        409,
        410,
        408,
        411,
        416,
        415,
        414,
        417,
        418,
        419,
        412,
        413,
        420,
        422,
        421,
        424,
        423,
        428,
        429,
        427,
        431,
        426,
        430,
        432,
        436,
        435,
        434,
        433,
        425,
        437,
        438,
        439,
        440,
        442,
        445,
        443,
        441,
        446,
        444,
        449,
        448,
        447,
        451,
        450,
        452,
        453,
        455,
        458,
        456,
        454,
        457,
        462,
        463,
        460,
        464,
        461,
        466,
        465,
        468,
        467,
        469,
        472,
        470,
        473,
        459,
        471,
        474,
        476,
        475,
        484,
        478,
        481,
        477,
        479,
        488,
        483,
        480,
        486,
        485,
        489,
        487,
        490,
        493,
        494,
        492,
        482,
        495,
        496,
        491,
        498,
        499,
        505,
        500,
        497,
        503,
        501
      ],
      "r": 6,
      "rank_mod_2": 504,
      "required_rank": 504,
      "role": "injective",
      "shape": [
        560,
        504
      ]
    },
    {
      "degree": 14,
      "matrix_sha256": "d051dfe35e563efc42fd3abdd5a7b54d03597a378bb876d6ff54ddbd648ba8f6",
      "pivot_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99,
        100,
        101,
        102,
        103,
        104,
        105,
        106,
        107,
        108,
        109,
        110,
        111,
        112,
        113,
        114,
        115,
        116,
        117,
        118,
        119,
        120,
        121,
        122,
        123,
        124,
        125,
        126,
        127,
        128,
        129,
        130,
        131,
        132,
        133,
        134,
        135,
        136,
        137,
        138,
        139,
        140,
        141,
        142,
        143,
        144,
        145,
        146,
        147,
        148,
        149,
        150,
        151,
        152,
        153,
        154,
        155,
        156,
        157,
        158,
        159,
        160,
        161,
        162,
        163,
        164,
        165,
        166,
        167,
        168,
        169,
        170,
        171,
        172,
        173,
        174,
        175,
        176,
        177,
        178,
        179,
        180,
        181,
        182,
        183,
        184,
        185,
        186,
        187,
        188,
        189,
        190,
        191,
        192,
        193,
        194,
        195,
        196,
        197,
        198,
        199,
        200,
        201,
        202,
        203,
        204,
        205,
        206,
        207,
        208,
        209,
        210,
        211,
        212,
        213,
        214,
        215,
        216,
        217,
        218,
        219,
        220,
        221,
        222,
        223,
        224,
        225,
        226,
        227,
        228,
        229,
        230,
        231,
        232,
        233,
        234,
        235,
        236,
        237,
        239,
        240,
        241,
        242,
        243,
        244,
        245,
        246,
        247,
        248,
        249,
        250,
        251,
        252,
        253,
        254,
        255,
        256,
        257,
        258,
        259,
        260,
        261,
        262,
        263,
        264,
        265,
        266,
        267,
        268,
        269,
        270,
        271,
        272,
        273,
        274,
        275,
        276,
        277,
        278,
        279,
        280,
        281,
        282,
        283,
        284,
        285,
        286,
        287,
        288,
        289,
        290,
        291,
        292,
        293,
        294,
        295,
        296,
        297,
        298,
        299,
        300,
        301,
        302,
        303,
        304,
        305,
        306,
        307,
        308,
        309,
        310,
        311,
        312,
        313,
        314,
        315,
        316,
        317,
        318,
        319,
        320,
        321,
        322,
        323,
        324,
        325,
        326,
        327,
        328,
        329,
        330,
        331,
        332,
        333,
        334,
        335,
        336,
        337,
        338,
        339,
        340,
        341,
        342,
        343,
        344,
        345,
        346,
        347,
        348,
        349,
        350,
        351,
        352,
        353,
        354,
        355,
        356,
        359,
        360,
        361,
        362,
        363,
        364,
        365,
        366,
        367,
        368,
        369,
        370,
        371,
        372,
        373,
        374,
        375,
        376,
        377,
        378,
        379,
        380,
        381,
        382,
        383,
        384,
        385,
        386,
        387,
        388,
        389,
        390,
        391,
        392,
        393,
        394,
        395,
        396,
        397,
        398,
        399,
        400,
        401,
        402,
        403,
        404,
        405,
        406,
        407,
        408,
        409,
        410,
        411,
        412,
        413,
        414,
        415,
        416,
        417,
        418,
        419,
        420,
        421,
        422,
        423,
        424,
        425,
        426,
        427,
        428,
        429,
        430,
        431,
        432,
        433,
        434,
        435,
        436,
        437,
        438,
        439,
        440,
        441,
        442,
        443,
        444,
        445,
        446,
        447,
        448,
        449,
        450,
        451,
        452,
        453,
        454,
        455,
        456,
        457,
        458,
        459,
        460,
        461,
        462,
        463,
        464,
        465,
        466,
        467,
        468,
        469,
        470,
        471,
        472,
        473,
        474,
        475,
        476,
        480,
        481,
        482,
        483,
        484,
        485,
        486,
        487,
        488,
        489,
        490,
        491,
        492,
        493,
        494,
        495,
        496,
        497,
        498,
        499,
        500,
        501,
        502,
        503,
        504,
        505,
        506,
        507,
        508,
        509,
        510,
        511,
        512,
        513,
        514,
        515,
        516,
        517,
        518,
        519,
        520,
        521,
        522,
        523,
        524,
        525,
        526,
        527,
        528,
        529,
        530,
        531,
        532,
        533,
        534,
        535,
        536,
        537,
        538,
        539,
        540,
        541,
        542,
        543,
        544,
        545,
        546,
        547,
        548,
        549,
        550,
        551,
        552,
        553,
        554,
        555,
        556,
        557,
        558,
        559,
        560,
        561,
        562,
        563,
        564,
        565,
        566,
        567,
        568,
        569,
        570,
        571,
        572,
        573,
        574,
        575,
        576,
        577,
        578,
        579,
        580,
        581,
        582,
        583,
        584,
        585,
        586,
        587,
        588,
        589,
        590,
        591,
        592,
        593,
        594,
        596,
        600,
        601,
        602,
        603,
        604,
        605,
        606,
        607,
        608,
        609,
        610,
        611,
        612,
        613,
        614,
        615,
        616,
        617,
        618,
        619,
        620,
        621,
        622,
        623,
        624,
        625,
        626,
        627,
        628,
        629,
        630,
        631,
        632,
        633,
        634,
        635,
        636,
        637,
        638,
        639,
        640,
        641,
        642,
        643,
        644,
        645,
        646,
        647,
        648,
        649,
        650,
        651,
        652,
        653,
        654,
        655,
        656,
        657,
        658,
        659,
        660,
        661,
        662,
        663,
        664,
        665,
        666,
        667,
        668,
        669,
        670,
        671,
        672,
        673,
        674,
        675,
        676,
        677,
        678,
        679,
        680,
        681,
        682,
        683,
        684,
        685,
        686,
        687,
        688,
        690
      ],
      "pivot_rows": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99,
        100,
        101,
        102,
        103,
        104,
        105,
        106,
        107,
        108,
        109,
        110,
        111,
        112,
        113,
        114,
        115,
        116,
        117,
        118,
        119,
        123,
        121,
        120,
        122,
        125,
        126,
        127,
        124,
        129,
        130,
        128,
        133,
        136,
        132,
        134,
        131,
        135,
        137,
        138,
        145,
        141,
        143,
        144,
        142,
        139,
        140,
        146,
        147,
        149,
        157,
        150,
        151,
        152,
        156,
        158,
        155,
        148,
        153,
        159,
        160,
        161,
        154,
        163,
        162,
        165,
        166,
        167,
        169,
        170,
        171,
        174,
        172,
        176,
        173,
        168,
        175,
        177,
        178,
        179,
        180,
        181,
        182,
        183,
        185,
        184,
        188,
        186,
        187,
        189,
        190,
        192,
        194,
        196,
        193,
        191,
        198,
        201,
        195,
        199,
        203,
        200,
        202,
        164,
        204,
        197,
        207,
        208,
        205,
        206,
        212,
        210,
        211,
        209,
        221,
        215,
        218,
        214,
        219,
        217,
        216,
        213,
        220,
        225,
        224,
        223,
        222,
        226,
        229,
        228,
        230,
        233,
        231,
        234,
        232,
        227,
        235,
        237,
        239,
        238,
        242,
        240,
        236,
        241,
        243,
        247,
        245,
        244,
        246,
        248,
        249,
        251,
        253,
        252,
        250,
        254,
        256,
        255,
        257,
        259,
        258,
        261,
        260,
        266,
        263,
        264,
        267,
        262,
        268,
        270,
        271,
        273,
        269,
        265,
        274,
        277,
        275,
        276,
        278,
        272,
        280,
        281,
        279,
        282,
        285,
        287,
        284,
        283,
        286,
        288,
        290,
        292,
        295,
        289,
        293,
        296,
        294,
        297,
        291,
        298,
        299,
        300,
        303,
        301,
        302,
        305,
        308,
        304,
        306,
        307,
        313,
        310,
        309,
        316,
        311,
        312,
        315,
        314,
        319,
        318,
        317,
        320,
        322,
        321,
        323,
        324,
        326,
        330,
        328,
        327,
        329,
        331,
        336,
        337,
        332,
        334,
        335,
        333,
        338,
        325,
        339,
        340,
        341,
        343,
        342,
        346,
        344,
        348,
        347,
        351,
        350,
        345,
        349,
        353,
        355,
        354,
        352,
        356,
        358,
        359,
        357,
        360,
        361,
        362,
        364,
        363,
        365,
        366,
        368,
        369,
        367,
        373,
        375,
        370,
        372,
        378,
        376,
        381,
        374,
        377,
        379,
        380,
        371,
        382,
        383,
        385,
        387,
        388,
        389,
        386,
        384,
        390,
        392,
        391,
        393,
        394,
        395,
        398,
        396,
        399,
        397,
        400,
        404,
        408,
        403,
        405,
        401,
        406,
        402,
        407,
        409,
        410,
        412,
        411,
        415,
        413,
        416,
        414,
        417,
        420,
        418,
        419,
        421,
        423,
        422,
        425,
        424,
        428,
        426,
        429,
        430,
        427,
        432,
        431,
        433,
        434,
        436,
        435,
        439,
        438,
        437,
        442,
        440,
        441,
        443,
        444,
        445,
        446,
        447,
        449,
        450,
        448,
        451,
        452,
        456,
        454,
        455,
        453,
        458,
        457,
        459,
        462,
        461,
        460,
        463,
        464,
        465,
        466,
        467,
        470,
        468,
        469,
        472,
        473,
        471,
        475,
        474,
        479,
        477,
        478,
        481,
        480,
        476,
        482,
        483,
        484,
        486,
        485,
        489,
        492,
        487,
        491,
        495,
        493,
        498,
        500,
        490,
        496,
        497,
        488,
        501,
        499,
        502,
        503,
        494,
        508,
        506,
        510,
        504,
        509,
        507,
        512,
        513,
        514,
        505,
        515,
        511,
        516,
        525,
        519,
        524,
        521,
        520,
        522,
        526,
        518,
        523,
        517,
        527,
        528,
        533,
        532,
        530,
        531,
        529,
        534,
        535,
        536,
        537,
        538,
        541,
        539,
        543,
        542,
        540,
        544,
        545,
        546,
        548,
        552,
        549,
        550,
        551,
        553,
        547,
        554,
        556,
        555,
        557,
        558,
        559,
        560,
        561,
        562,
        566,
        564,
        563,
        568,
        567,
        569,
        573,
        570,
        571,
        565,
        575,
        574,
        577,
        576,
        572,
        578,
        579,
        580,
        582,
        581,
        584,
        586,
        583,
        587,
        585,
        589,
        588,
        590,
        592,
        591,
        593,
        594,
        596,
        598,
        597,
        595,
        599,
        601,
        600,
        602,
        603,
        605,
        606,
        604,
        607,
        609,
        612,
        611,
        610,
        608,
        614,
        623,
        615,
        618,
        619,
        616,
        617,
        620,
        621,
        624,
        625,
        622,
        627,
        626,
        628,
        629,
        613,
        632,
        630,
        631,
        634,
        633,
        636,
        639,
        642,
        638,
        641,
        635,
        640,
        643,
        644,
        637,
        645,
        646,
        649,
        651,
        648,
        647,
        650,
        653,
        652,
        656,
        655,
        654,
        657,
        658,
        659,
        662,
        660,
        661,
        664,
        663,
        665,
        667,
        666,
        668,
        674,
        670,
        671,
        669,
        675,
        672,
        673,
        677,
        676,
        679,
        678
      ],
      "r": 6,
      "rank_mod_2": 680,
      "required_rank": 680,
      "role": "surjective",
      "shape": [
        680,
        720
      ]
    },
    {
      "degree": 12,
      "matrix_sha256": "98353fe7f890981fed336e34495d337ae327dc03fdced0e174566271c94f81ce",
      "pivot_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99,
        100,
        101,
        102,
        103,
        104,
        105,
        106,
        107,
        108,
        109,
        110,
        111,
        112,
        113,
        114,
        115,
        116,
        117,
        118,
        119,
        120,
        121,
        122,
        123,
        124,
        125,
        126,
        127,
        128,
        129,
        130,
        131,
        132,
        133,
        134,
        135,
        136,
        137,
        138,
        139,
        140,
        141,
        142,
        143,
        144,
        145,
        146,
        147,
        148,
        149,
        150,
        151,
        152,
        153,
        154,
        155,
        156,
        157,
        158,
        159,
        160,
        161,
        162,
        163,
        164,
        165,
        166,
        167,
        168,
        169,
        170,
        171,
        172,
        173,
        174,
        175,
        176,
        177,
        178,
        179,
        180,
        181,
        182,
        183,
        184,
        185,
        186,
        187,
        188,
        189,
        190,
        191,
        192,
        193,
        194,
        195,
        196,
        197,
        198,
        199,
        200,
        201,
        202,
        203,
        204,
        205,
        206,
        207,
        208,
        209,
        210,
        211,
        212,
        213,
        214,
        215,
        216,
        217,
        218,
        219,
        220,
        221,
        222,
        223,
        224,
        225,
        226,
        227,
        228,
        229,
        230,
        231,
        232,
        233,
        234,
        235,
        236,
        237,
        238,
        239,
        240,
        241,
        242,
        243,
        244,
        245,
        246,
        247,
        248,
        249,
        250,
        251,
        252,
        253,
        254,
        255,
        256,
        257,
        258,
        259,
        260,
        261,
        262,
        263,
        264,
        265,
        266,
        267,
        268,
        269,
        270,
        271,
        272,
        273,
        274,
        275,
        276,
        277,
        278,
        279,
        280,
        281,
        282,
        283,
        284,
        285,
        286,
        287,
        288,
        289,
        290,
        291,
        292,
        293,
        294,
        295,
        296,
        297,
        298,
        299,
        300,
        301,
        302,
        303,
        304,
        305,
        306,
        307,
        308,
        309,
        310,
        311,
        312,
        313,
        314,
        315,
        316,
        317,
        318,
        319,
        320,
        321,
        322,
        323,
        324,
        325,
        326,
        327,
        328,
        329,
        330,
        331,
        332,
        333,
        334,
        335,
        336,
        337,
        338,
        339,
        340,
        341,
        342,
        343,
        344,
        345,
        346,
        347,
        348,
        349,
        350,
        351,
        352,
        353,
        354,
        355,
        356,
        357,
        358,
        359,
        360,
        361,
        362,
        363,
        364,
        365,
        366,
        367,
        368,
        369,
        370,
        371,
        372,
        373,
        374,
        375,
        376,
        377,
        378,
        379,
        380,
        381,
        382,
        383,
        384,
        385,
        386,
        387,
        388,
        389,
        390,
        391,
        392,
        393,
        394,
        395,
        396,
        397,
        398,
        399,
        400,
        401,
        402,
        403,
        404,
        405,
        406,
        407,
        408,
        409,
        410,
        411,
        412,
        413,
        414,
        415,
        416,
        417,
        418,
        419,
        420,
        421,
        422,
        423,
        424,
        425,
        426,
        427,
        428,
        429,
        430,
        431,
        432,
        433,
        434,
        435,
        436,
        437,
        438,
        439,
        440,
        441,
        442,
        443,
        444,
        445,
        446,
        447
      ],
      "pivot_rows": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        59,
        60,
        58,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        74,
        75,
        71,
        76,
        79,
        78,
        73,
        72,
        77,
        81,
        80,
        70,
        82,
        85,
        88,
        89,
        86,
        87,
        90,
        92,
        93,
        84,
        94,
        91,
        95,
        83,
        96,
        99,
        98,
        101,
        100,
        97,
        102,
        104,
        109,
        105,
        106,
        107,
        108,
        103,
        110,
        111,
        115,
        113,
        114,
        112,
        117,
        118,
        116,
        119,
        120,
        121,
        122,
        125,
        126,
        123,
        124,
        132,
        128,
        129,
        131,
        130,
        136,
        133,
        135,
        127,
        137,
        138,
        143,
        139,
        140,
        141,
        142,
        134,
        146,
        144,
        147,
        145,
        151,
        150,
        148,
        149,
        152,
        153,
        155,
        161,
        162,
        157,
        158,
        159,
        160,
        154,
        156,
        163,
        164,
        166,
        165,
        168,
        167,
        169,
        170,
        177,
        176,
        172,
        174,
        175,
        179,
        171,
        173,
        178,
        181,
        183,
        180,
        182,
        188,
        185,
        184,
        187,
        186,
        189,
        190,
        192,
        193,
        194,
        195,
        191,
        199,
        198,
        196,
        201,
        200,
        197,
        203,
        204,
        202,
        206,
        207,
        205,
        209,
        212,
        210,
        208,
        218,
        215,
        214,
        219,
        217,
        211,
        216,
        221,
        222,
        228,
        220,
        223,
        226,
        225,
        224,
        213,
        229,
        227,
        230,
        231,
        233,
        232,
        234,
        236,
        235,
        237,
        238,
        239,
        240,
        244,
        242,
        249,
        241,
        247,
        246,
        248,
        251,
        243,
        245,
        250,
        254,
        257,
        259,
        253,
        255,
        256,
        263,
        261,
        264,
        262,
        265,
        258,
        252,
        266,
        260,
        267,
        268,
        272,
        270,
        273,
        275,
        274,
        269,
        276,
        271,
        277,
        279,
        278,
        280,
        283,
        282,
        281,
        284,
        287,
        286,
        285,
        288,
        290,
        292,
        298,
        293,
        295,
        296,
        289,
        294,
        297,
        291,
        300,
        299,
        303,
        301,
        302,
        305,
        304,
        306,
        307,
        310,
        309,
        313,
        311,
        308,
        312,
        315,
        314,
        316,
        317,
        320,
        318,
        321,
        319,
        322,
        325,
        324,
        327,
        326,
        323,
        329,
        330,
        328,
        331,
        337,
        333,
        335,
        332,
        339,
        340,
        336,
        338,
        334,
        343,
        342,
        345,
        344,
        347,
        346,
        341,
        351,
        349,
        350,
        348,
        352,
        355,
        360,
        362,
        357,
        356,
        358,
        359,
        354,
        361,
        353,
        363,
        365,
        366,
        364,
        368,
        369,
        367,
        372,
        371,
        370,
        375,
        373,
        376,
        374,
        377,
        382,
        379,
        381,
        378,
        384,
        383,
        380,
        385,
        386,
        387,
        393,
        389,
        392,
        391,
        390,
        388,
        396,
        395,
        398,
        397,
        394,
        402,
        400,
        401,
        404,
        405,
        403,
        399,
        406,
        407,
        408,
        410,
        409,
        414,
        412,
        413,
        411,
        415,
        416,
        417,
        418,
        420,
        422,
        419,
        421,
        427,
        424,
        426,
        428,
        423,
        431,
        430,
        432,
        429,
        434,
        433,
        425,
        435,
        437,
        439,
        438,
        436,
        440,
        444,
        442,
        443,
        441,
        445,
        446,
        449
      ],
      "r": 8,
      "rank_mod_2": 448,
      "required_rank": 448,
      "role": "injective",
      "shape": [
        455,
        448
      ]
    },
    {
      "degree": 13,
      "matrix_sha256": "a802698c111fb7b0d9bf644b89f56ef0053986c9a653e962b586efbea5e97cfc",
      "pivot_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99,
        100,
        101,
        102,
        103,
        104,
        105,
        106,
        107,
        108,
        109,
        110,
        111,
        112,
        113,
        114,
        115,
        116,
        117,
        118,
        119,
        120,
        121,
        122,
        123,
        124,
        125,
        126,
        127,
        128,
        129,
        130,
        131,
        132,
        133,
        134,
        135,
        136,
        137,
        138,
        139,
        140,
        141,
        142,
        143,
        144,
        145,
        146,
        147,
        148,
        149,
        150,
        151,
        152,
        153,
        154,
        155,
        156,
        157,
        158,
        159,
        160,
        161,
        162,
        163,
        164,
        165,
        166,
        167,
        168,
        169,
        170,
        171,
        172,
        173,
        174,
        175,
        176,
        177,
        178,
        179,
        180,
        181,
        182,
        183,
        184,
        185,
        186,
        187,
        188,
        189,
        190,
        191,
        192,
        193,
        194,
        195,
        196,
        197,
        198,
        199,
        200,
        201,
        202,
        203,
        204,
        205,
        206,
        207,
        208,
        209,
        210,
        211,
        212,
        213,
        214,
        215,
        216,
        217,
        218,
        219,
        220,
        221,
        222,
        223,
        224,
        225,
        226,
        227,
        228,
        229,
        230,
        231,
        232,
        233,
        234,
        235,
        236,
        237,
        238,
        239,
        240,
        241,
        242,
        243,
        244,
        245,
        246,
        247,
        248,
        249,
        250,
        251,
        252,
        253,
        254,
        255,
        256,
        257,
        258,
        259,
        260,
        261,
        262,
        263,
        264,
        265,
        266,
        267,
        268,
        269,
        270,
        271,
        272,
        273,
        274,
        275,
        276,
        277,
        278,
        279,
        280,
        281,
        282,
        283,
        284,
        285,
        286,
        287,
        288,
        289,
        290,
        291,
        292,
        293,
        294,
        295,
        296,
        297,
        298,
        299,
        300,
        301,
        302,
        303,
        304,
        305,
        306,
        307,
        308,
        309,
        310,
        311,
        312,
        313,
        314,
        315,
        316,
        317,
        318,
        319,
        320,
        321,
        322,
        323,
        324,
        325,
        326,
        327,
        328,
        329,
        330,
        331,
        332,
        333,
        334,
        335,
        336,
        337,
        338,
        339,
        340,
        341,
        342,
        343,
        344,
        345,
        346,
        347,
        348,
        349,
        350,
        351,
        352,
        353,
        354,
        355,
        356,
        357,
        358,
        359,
        360,
        361,
        362,
        363,
        364,
        365,
        366,
        367,
        368,
        369,
        370,
        371,
        372,
        373,
        374,
        375,
        376,
        377,
        378,
        379,
        380,
        381,
        382,
        383,
        384,
        385,
        386,
        387,
        388,
        389,
        390,
        391,
        392,
        393,
        394,
        395,
        396,
        397,
        398,
        399,
        400,
        401,
        402,
        403,
        404,
        405,
        406,
        407,
        408,
        409,
        410,
        411,
        412,
        413,
        414,
        415,
        416,
        417,
        418,
        419,
        420,
        421,
        422,
        423,
        424,
        425,
        426,
        427,
        428,
        429,
        430,
        431,
        432,
        433,
        434,
        435,
        436,
        437,
        438,
        439,
        440,
        441,
        442,
        443,
        444,
        445,
        446,
        447,
        448,
        449,
        450,
        451,
        452,
        453,
        454,
        455,
        456,
        457,
        458,
        459,
        460,
        461,
        462,
        463,
        464,
        465,
        466,
        467,
        468,
        469,
        470,
        471,
        472,
        473,
        474,
        475,
        476,
        477,
        478,
        479,
        480,
        481,
        482,
        483,
        484,
        485,
        486,
        487,
        488,
        489,
        490,
        491,
        492,
        493,
        494,
        495,
        496,
        497,
        498,
        499,
        500,
        501,
        502,
        503,
        504,
        505,
        506,
        507,
        508,
        509,
        510,
        511,
        512,
        513,
        514,
        515,
        516,
        517,
        518,
        519,
        520,
        521,
        522,
        523,
        524,
        525,
        526,
        527,
        528,
        529,
        530,
        531,
        532,
        533,
        534,
        535,
        536,
        537,
        538,
        539,
        540,
        541,
        542,
        543,
        544,
        545,
        546,
        547,
        548,
        549,
        550,
        551,
        552,
        554,
        555,
        556,
        557,
        558,
        559,
        562
      ],
      "pivot_rows": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        87,
        85,
        86,
        88,
        92,
        89,
        91,
        90,
        94,
        93,
        95,
        96,
        97,
        98,
        104,
        99,
        100,
        102,
        106,
        105,
        101,
        103,
        110,
        108,
        109,
        111,
        107,
        113,
        114,
        112,
        115,
        124,
        120,
        119,
        118,
        121,
        122,
        117,
        126,
        125,
        123,
        128,
        127,
        129,
        133,
        131,
        130,
        132,
        135,
        134,
        116,
        137,
        136,
        139,
        140,
        138,
        143,
        145,
        141,
        149,
        147,
        146,
        142,
        148,
        150,
        144,
        151,
        152,
        154,
        155,
        153,
        156,
        158,
        159,
        160,
        157,
        162,
        165,
        163,
        167,
        161,
        166,
        172,
        168,
        169,
        170,
        173,
        171,
        176,
        175,
        174,
        178,
        177,
        164,
        179,
        180,
        181,
        183,
        185,
        184,
        182,
        187,
        186,
        188,
        190,
        189,
        191,
        193,
        192,
        195,
        196,
        194,
        198,
        202,
        200,
        201,
        199,
        197,
        206,
        204,
        205,
        211,
        207,
        209,
        208,
        210,
        213,
        212,
        216,
        217,
        215,
        220,
        218,
        219,
        214,
        203,
        222,
        221,
        223,
        225,
        226,
        228,
        227,
        229,
        231,
        233,
        230,
        232,
        234,
        224,
        239,
        236,
        237,
        238,
        235,
        241,
        243,
        240,
        246,
        245,
        244,
        242,
        247,
        249,
        248,
        252,
        250,
        258,
        251,
        256,
        254,
        255,
        257,
        261,
        259,
        260,
        253,
        263,
        262,
        268,
        266,
        267,
        265,
        270,
        269,
        272,
        271,
        273,
        264,
        277,
        275,
        278,
        274,
        276,
        279,
        280,
        281,
        282,
        287,
        285,
        283,
        286,
        291,
        288,
        289,
        295,
        284,
        292,
        293,
        294,
        296,
        290,
        297,
        298,
        299,
        302,
        301,
        304,
        300,
        305,
        307,
        303,
        306,
        308,
        311,
        309,
        312,
        313,
        314,
        316,
        310,
        315,
        317,
        322,
        319,
        321,
        320,
        318,
        323,
        327,
        328,
        326,
        324,
        330,
        329,
        332,
        331,
        336,
        333,
        325,
        334,
        337,
        340,
        338,
        339,
        341,
        335,
        342,
        343,
        344,
        347,
        346,
        345,
        348,
        349,
        350,
        352,
        351,
        353,
        357,
        355,
        356,
        361,
        358,
        360,
        362,
        354,
        367,
        364,
        363,
        366,
        365,
        368,
        359,
        370,
        373,
        375,
        372,
        369,
        374,
        371,
        382,
        378,
        380,
        379,
        377,
        381,
        386,
        383,
        384,
        385,
        376,
        390,
        389,
        388,
        391,
        392,
        393,
        395,
        394,
        401,
        399,
        397,
        398,
        400,
        396,
        404,
        402,
        403,
        405,
        387,
        406,
        407,
        409,
        410,
        408,
        411,
        416,
        415,
        414,
        417,
        418,
        419,
        412,
        413,
        420,
        422,
        421,
        424,
        423,
        428,
        429,
        427,
        431,
        426,
        430,
        432,
        436,
        435,
        434,
        433,
        425,
        437,
        438,
        439,
        440,
        442,
        445,
        443,
        441,
        446,
        444,
        449,
        448,
        447,
        451,
        450,
        452,
        453,
        455,
        458,
        456,
        454,
        457,
        462,
        463,
        460,
        464,
        461,
        466,
        465,
        468,
        467,
        469,
        472,
        470,
        473,
        459,
        471,
        474,
        476,
        475,
        484,
        478,
        481,
        477,
        479,
        488,
        483,
        480,
        486,
        485,
        489,
        487,
        490,
        493,
        494,
        492,
        482,
        495,
        496,
        491,
        498,
        499,
        505,
        500,
        497,
        503,
        501,
        508,
        502,
        507,
        504,
        509,
        506,
        513,
        514,
        515,
        510,
        511,
        516,
        517,
        518,
        519,
        520,
        521,
        512,
        522,
        524,
        523,
        527,
        526,
        525,
        532,
        530,
        529,
        528,
        531,
        533,
        534,
        536,
        535,
        540,
        537,
        541,
        538,
        544,
        543,
        550,
        539,
        545,
        546,
        547,
        551,
        552,
        549,
        542,
        554,
        557,
        548,
        553,
        558,
        555,
        559,
        556
      ],
      "r": 7,
      "rank_mod_2": 560,
      "required_rank": 560,
      "role": "surjective",
      "shape": [
        560,
        588
      ]
    },
    {
      "degree": 11,
      "matrix_sha256": "fa1ebdb79d86d6190852ffbf20dabae63ba33d586bd0ade5773d8787f271dd73",
      "pivot_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99,
        100,
        101,
        102,
        103,
        104,
        105,
        106,
        107,
        108,
        109,
        110,
        111,
        112,
        113,
        114,
        115,
        116,
        117,
        118,
        119,
        120,
        121,
        122,
        123,
        124,
        125,
        126,
        127,
        128,
        129,
        130,
        131,
        132,
        133,
        134,
        135,
        136,
        137,
        138,
        139,
        140,
        141,
        142,
        143,
        144,
        145,
        146,
        147,
        148,
        149,
        150,
        151,
        152,
        153,
        154,
        155,
        156,
        157,
        158,
        159,
        160,
        161,
        162,
        163,
        164,
        165,
        166,
        167,
        168,
        169,
        170,
        171,
        172,
        173,
        174,
        175,
        176,
        177,
        178,
        179,
        180,
        181,
        182,
        183,
        184,
        185,
        186,
        187,
        188,
        189,
        190,
        191,
        192,
        193,
        194,
        195,
        196,
        197,
        198,
        199,
        200,
        201,
        202,
        203,
        204,
        205,
        206,
        207,
        208,
        209,
        210,
        211,
        212,
        213,
        214,
        215,
        216,
        217,
        218,
        219,
        220,
        221,
        222,
        223,
        224,
        225,
        226,
        227,
        228,
        229,
        230,
        231,
        232,
        233,
        234,
        235,
        236,
        237,
        238,
        239,
        240,
        241,
        242,
        243,
        244,
        245,
        246,
        247,
        248,
        249,
        250,
        251,
        252,
        253,
        254,
        255,
        256,
        257,
        258,
        259,
        260,
        261,
        262,
        263,
        264,
        265,
        266,
        267,
        268,
        269,
        270,
        271,
        272,
        273,
        274,
        275,
        276,
        277,
        278,
        279,
        280,
        281,
        282,
        283,
        284,
        285,
        286,
        287,
        288,
        289,
        290,
        291,
        292,
        293,
        294,
        295,
        296,
        297,
        298,
        299,
        300,
        301,
        302,
        303,
        304,
        305,
        306,
        307,
        308,
        309,
        310,
        311,
        312,
        313,
        314,
        315,
        316,
        317,
        318,
        319,
        320,
        321,
        322,
        323,
        324,
        325,
        326,
        327,
        328,
        329,
        330,
        331,
        332,
        333,
        334,
        335,
        336,
        337,
        338,
        339,
        340,
        341,
        342,
        343,
        344,
        345,
        346,
        347,
        348,
        349
      ],
      "pivot_rows": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        36,
        37,
        39,
        40,
        38,
        41,
        42,
        43,
        48,
        44,
        47,
        45,
        46,
        49,
        50,
        51,
        53,
        52,
        57,
        61,
        55,
        56,
        58,
        62,
        59,
        60,
        66,
        67,
        63,
        64,
        65,
        54,
        68,
        69,
        70,
        35,
        73,
        74,
        72,
        71,
        75,
        76,
        78,
        77,
        81,
        80,
        84,
        79,
        83,
        86,
        87,
        85,
        88,
        82,
        89,
        90,
        91,
        97,
        95,
        96,
        93,
        92,
        99,
        100,
        98,
        94,
        102,
        101,
        103,
        105,
        104,
        108,
        107,
        110,
        109,
        112,
        111,
        106,
        113,
        114,
        116,
        115,
        117,
        118,
        121,
        120,
        119,
        125,
        123,
        128,
        126,
        127,
        122,
        129,
        124,
        131,
        130,
        135,
        133,
        136,
        134,
        132,
        137,
        139,
        140,
        138,
        141,
        142,
        145,
        143,
        146,
        150,
        147,
        148,
        151,
        144,
        149,
        154,
        153,
        152,
        155,
        156,
        158,
        157,
        159,
        162,
        164,
        165,
        163,
        166,
        161,
        160,
        169,
        168,
        167,
        173,
        171,
        170,
        175,
        177,
        172,
        174,
        176,
        178,
        180,
        184,
        181,
        182,
        179,
        186,
        185,
        188,
        189,
        183,
        192,
        190,
        191,
        197,
        194,
        193,
        195,
        198,
        187,
        199,
        196,
        200,
        205,
        203,
        201,
        204,
        207,
        210,
        209,
        206,
        213,
        211,
        208,
        202,
        214,
        212,
        218,
        216,
        217,
        215,
        219,
        223,
        221,
        222,
        228,
        227,
        230,
        226,
        225,
        220,
        232,
        231,
        229,
        234,
        235,
        236,
        233,
        224,
        238,
        237,
        239,
        241,
        240,
        243,
        244,
        242,
        246,
        247,
        245,
        249,
        251,
        254,
        248,
        253,
        252,
        250,
        255,
        256,
        257,
        266,
        259,
        260,
        261,
        262,
        263,
        264,
        265,
        269,
        258,
        268,
        275,
        271,
        270,
        274,
        273,
        276,
        267,
        272,
        278,
        277,
        281,
        284,
        282,
        279,
        285,
        280,
        286,
        283,
        288,
        287,
        292,
        295,
        290,
        289,
        293,
        294,
        296,
        291,
        299,
        297,
        298,
        302,
        306,
        303,
        300,
        305,
        301,
        304,
        307,
        309,
        308,
        310,
        311,
        315,
        313,
        316,
        321,
        312,
        322,
        318,
        319,
        317,
        314,
        324,
        320,
        327,
        326,
        325,
        323,
        329,
        330,
        331,
        328,
        333,
        332,
        337,
        336,
        334,
        338,
        335,
        340,
        339,
        342,
        341,
        344,
        345,
        348,
        346,
        349,
        343,
        350
      ],
      "r": 10,
      "rank_mod_2": 350,
      "required_rank": 350,
      "role": "injective",
      "shape": [
        364,
        350
      ]
    },
    {
      "degree": 12,
      "matrix_sha256": "cf68fdc5bfd7ba21c9169f7b3401b40d1d2476995129b451ef8f735af96992a1",
      "pivot_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99,
        100,
        101,
        102,
        103,
        104,
        105,
        106,
        107,
        108,
        109,
        110,
        111,
        112,
        113,
        114,
        115,
        116,
        117,
        118,
        119,
        120,
        121,
        122,
        123,
        124,
        125,
        126,
        127,
        128,
        129,
        130,
        131,
        132,
        133,
        134,
        135,
        136,
        137,
        138,
        139,
        140,
        141,
        142,
        143,
        144,
        145,
        146,
        147,
        148,
        149,
        150,
        151,
        152,
        153,
        154,
        155,
        156,
        157,
        158,
        159,
        160,
        161,
        162,
        163,
        164,
        165,
        166,
        167,
        168,
        169,
        170,
        171,
        172,
        173,
        174,
        175,
        176,
        177,
        178,
        179,
        180,
        181,
        182,
        183,
        184,
        185,
        186,
        187,
        188,
        189,
        190,
        191,
        192,
        193,
        194,
        195,
        196,
        197,
        198,
        199,
        200,
        201,
        202,
        203,
        204,
        205,
        206,
        207,
        208,
        209,
        210,
        211,
        212,
        213,
        214,
        215,
        216,
        217,
        218,
        219,
        220,
        221,
        222,
        223,
        224,
        225,
        226,
        227,
        228,
        229,
        230,
        231,
        232,
        233,
        234,
        235,
        236,
        237,
        238,
        239,
        240,
        241,
        242,
        243,
        244,
        245,
        246,
        247,
        248,
        249,
        250,
        251,
        252,
        253,
        254,
        255,
        256,
        257,
        258,
        259,
        260,
        261,
        262,
        263,
        264,
        265,
        266,
        267,
        268,
        269,
        270,
        271,
        272,
        273,
        274,
        275,
        276,
        277,
        278,
        279,
        280,
        281,
        282,
        283,
        284,
        285,
        286,
        287,
        288,
        289,
        290,
        291,
        292,
        293,
        294,
        295,
        296,
        297,
        298,
        299,
        300,
        301,
        302,
        303,
        304,
        305,
        306,
        307,
        308,
        309,
        310,
        311,
        312,
        313,
        314,
        315,
        316,
        317,
        318,
        319,
        320,
        321,
        322,
        323,
        324,
        325,
        326,
        327,
        328,
        329,
        330,
        331,
        332,
        333,
        334,
        335,
        336,
        337,
        338,
        339,
        340,
        341,
        342,
        343,
        344,
        345,
        346,
        347,
        348,
        349,
        350,
        351,
        352,
        353,
        354,
        355,
        356,
        357,
        358,
        359,
        360,
        361,
        362,
        363,
        364,
        365,
        366,
        367,
        368,
        369,
        370,
        371,
        372,
        373,
        374,
        375,
        376,
        377,
        378,
        379,
        380,
        381,
        382,
        383,
        384,
        385,
        386,
        387,
        388,
        389,
        390,
        391,
        392,
        393,
        394,
        395,
        396,
        397,
        398,
        399,
        400,
        401,
        402,
        403,
        404,
        405,
        406,
        407,
        408,
        409,
        410,
        411,
        412,
        413,
        414,
        415,
        416,
        417,
        418,
        419,
        420,
        421,
        422,
        423,
        424,
        425,
        426,
        427,
        428,
        429,
        430,
        431,
        432,
        433,
        434,
        435,
        436,
        437,
        438,
        439,
        440,
        441,
        442,
        443,
        444,
        445,
        446,
        447,
        448,
        449,
        450,
        451,
        452,
        453,
        454
      ],
      "pivot_rows": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        59,
        60,
        58,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        74,
        75,
        71,
        76,
        79,
        78,
        73,
        72,
        77,
        81,
        80,
        70,
        82,
        85,
        88,
        89,
        86,
        87,
        90,
        92,
        93,
        84,
        94,
        91,
        95,
        83,
        96,
        99,
        98,
        101,
        100,
        97,
        102,
        104,
        109,
        105,
        106,
        107,
        108,
        103,
        110,
        111,
        115,
        113,
        114,
        112,
        117,
        118,
        116,
        119,
        120,
        121,
        122,
        125,
        126,
        123,
        124,
        132,
        128,
        129,
        131,
        130,
        136,
        133,
        135,
        127,
        137,
        138,
        143,
        139,
        140,
        141,
        142,
        134,
        146,
        144,
        147,
        145,
        151,
        150,
        148,
        149,
        152,
        153,
        155,
        161,
        162,
        157,
        158,
        159,
        160,
        154,
        156,
        163,
        164,
        166,
        165,
        168,
        167,
        169,
        170,
        177,
        176,
        172,
        174,
        175,
        179,
        171,
        173,
        178,
        181,
        183,
        180,
        182,
        188,
        185,
        184,
        187,
        186,
        189,
        190,
        192,
        193,
        194,
        195,
        191,
        199,
        198,
        196,
        201,
        200,
        197,
        203,
        204,
        202,
        206,
        207,
        205,
        209,
        212,
        210,
        208,
        218,
        215,
        214,
        219,
        217,
        211,
        216,
        221,
        222,
        228,
        220,
        223,
        226,
        225,
        224,
        213,
        229,
        227,
        230,
        231,
        233,
        232,
        234,
        236,
        235,
        237,
        238,
        239,
        240,
        244,
        242,
        249,
        241,
        247,
        246,
        248,
        251,
        243,
        245,
        250,
        254,
        257,
        259,
        253,
        255,
        256,
        263,
        261,
        264,
        262,
        265,
        258,
        252,
        266,
        260,
        267,
        268,
        272,
        270,
        273,
        275,
        274,
        269,
        276,
        271,
        277,
        279,
        278,
        280,
        283,
        282,
        281,
        284,
        287,
        286,
        285,
        288,
        290,
        292,
        298,
        293,
        295,
        296,
        289,
        294,
        297,
        291,
        300,
        299,
        303,
        301,
        302,
        305,
        304,
        306,
        307,
        310,
        309,
        313,
        311,
        308,
        312,
        315,
        314,
        316,
        317,
        320,
        318,
        321,
        319,
        322,
        325,
        324,
        327,
        326,
        323,
        329,
        330,
        328,
        331,
        337,
        333,
        335,
        332,
        339,
        340,
        336,
        338,
        334,
        343,
        342,
        345,
        344,
        347,
        346,
        341,
        351,
        349,
        350,
        348,
        352,
        355,
        360,
        362,
        357,
        356,
        358,
        359,
        354,
        361,
        353,
        363,
        365,
        366,
        364,
        368,
        369,
        367,
        372,
        371,
        370,
        375,
        373,
        376,
        374,
        377,
        382,
        379,
        381,
        378,
        384,
        383,
        380,
        385,
        386,
        387,
        393,
        389,
        392,
        391,
        390,
        388,
        396,
        395,
        398,
        397,
        394,
        402,
        400,
        401,
        404,
        405,
        403,
        399,
        406,
        407,
        408,
        410,
        409,
        414,
        412,
        413,
        411,
        415,
        416,
        417,
        418,
        420,
        422,
        419,
        421,
        427,
        424,
        426,
        428,
        423,
        431,
        430,
        432,
        429,
        434,
        433,
        425,
        435,
        437,
        439,
        438,
        436,
        440,
        444,
        442,
        443,
        441,
        445,
        446,
        449,
        448,
        450,
        447,
        452,
        454,
        453,
        451
      ],
      "r": 9,
      "rank_mod_2": 455,
      "required_rank": 455,
      "role": "surjective",
      "shape": [
        455,
        504
      ]
    },
    {
      "degree": 10,
      "matrix_sha256": "82907fd45bddb07159340eb2e513c560740fc845c1450d64a61e4f773ce3f4ca",
      "pivot_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99,
        100,
        101,
        102,
        103,
        104,
        105,
        106,
        107,
        108,
        109,
        110,
        111,
        112,
        113,
        114,
        115,
        116,
        117,
        118,
        119,
        120,
        121,
        122,
        123,
        124,
        125,
        126,
        127,
        128,
        129,
        130,
        131,
        132,
        133,
        134,
        135,
        136,
        137,
        138,
        139,
        140,
        141,
        142,
        143,
        144,
        145,
        146,
        147,
        148,
        149,
        150,
        151,
        152,
        153,
        154,
        155,
        156,
        157,
        158,
        159,
        160,
        161,
        162,
        163,
        164,
        165,
        166,
        167,
        168,
        169,
        170,
        171,
        172,
        173,
        174,
        175,
        176,
        177,
        178,
        179,
        180,
        181,
        182,
        183,
        184,
        185,
        186,
        187,
        188,
        189,
        190,
        191,
        192,
        193,
        194,
        195,
        196,
        197,
        198,
        199,
        200,
        201,
        202,
        203,
        204,
        205,
        206,
        207,
        208,
        209,
        210,
        211,
        212,
        213,
        214,
        215,
        216,
        217,
        218,
        219,
        220,
        221,
        222,
        223,
        224,
        225,
        226,
        227,
        228,
        229,
        230,
        231,
        232,
        233,
        234,
        235,
        236,
        237,
        238,
        239,
        240,
        241,
        242,
        243,
        244,
        245,
        246,
        247,
        248,
        249,
        250,
        251,
        252,
        253,
        254,
        255,
        256,
        257,
        258,
        259,
        260,
        261,
        262,
        263,
        264,
        265,
        266,
        267,
        268,
        269,
        270,
        271,
        272,
        273,
        274,
        275,
        276,
        277,
        278,
        279
      ],
      "pivot_rows": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        30,
        31,
        32,
        21,
        29,
        34,
        41,
        37,
        39,
        36,
        33,
        42,
        43,
        35,
        20,
        38,
        40,
        44,
        45,
        46,
        49,
        50,
        53,
        48,
        51,
        52,
        54,
        55,
        47,
        59,
        58,
        56,
        64,
        60,
        61,
        62,
        57,
        63,
        65,
        67,
        66,
        68,
        70,
        71,
        73,
        72,
        69,
        75,
        80,
        77,
        76,
        81,
        74,
        79,
        78,
        84,
        86,
        82,
        85,
        83,
        88,
        89,
        93,
        94,
        91,
        92,
        90,
        87,
        95,
        96,
        99,
        98,
        101,
        100,
        105,
        103,
        109,
        104,
        97,
        106,
        110,
        112,
        111,
        102,
        107,
        114,
        116,
        115,
        108,
        113,
        117,
        118,
        119,
        124,
        121,
        122,
        120,
        123,
        132,
        126,
        129,
        127,
        128,
        130,
        134,
        131,
        135,
        125,
        136,
        133,
        137,
        139,
        141,
        138,
        140,
        144,
        143,
        142,
        145,
        147,
        146,
        148,
        150,
        149,
        154,
        155,
        151,
        152,
        156,
        158,
        157,
        153,
        160,
        159,
        161,
        163,
        168,
        164,
        165,
        167,
        166,
        162,
        170,
        171,
        172,
        169,
        177,
        176,
        175,
        173,
        174,
        178,
        179,
        180,
        181,
        185,
        183,
        184,
        182,
        188,
        187,
        189,
        191,
        190,
        186,
        192,
        196,
        193,
        195,
        198,
        199,
        197,
        194,
        200,
        201,
        202,
        206,
        205,
        204,
        203,
        207,
        210,
        209,
        211,
        215,
        212,
        214,
        213,
        216,
        217,
        208,
        222,
        219,
        220,
        221,
        218,
        225,
        226,
        223,
        224,
        227,
        232,
        229,
        230,
        231,
        235,
        228,
        236,
        234,
        233,
        240,
        239,
        237,
        241,
        246,
        242,
        243,
        244,
        247,
        238,
        248,
        245,
        249,
        251,
        253,
        250,
        255,
        252,
        254,
        260,
        257,
        258,
        259,
        256,
        267,
        262,
        264,
        263,
        266,
        265,
        261,
        270,
        269,
        268,
        272,
        275,
        274,
        276,
        271,
        278,
        273,
        277,
        279
      ],
      "r": 14,
      "rank_mod_2": 280,
      "required_rank": 280,
      "role": "injective",
      "shape": [
        286,
        280
      ]
    },
    {
      "degree": 11,
      "matrix_sha256": "60f997735ac4120529f26025986601acfd6acb74cef2c1bcd5648d8dedb48b86",
      "pivot_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99,
        100,
        101,
        102,
        103,
        104,
        105,
        106,
        107,
        108,
        109,
        110,
        111,
        112,
        113,
        114,
        115,
        116,
        117,
        118,
        119,
        120,
        121,
        122,
        123,
        124,
        125,
        126,
        127,
        128,
        129,
        130,
        131,
        132,
        133,
        134,
        135,
        136,
        137,
        138,
        139,
        140,
        141,
        142,
        143,
        144,
        145,
        146,
        147,
        148,
        149,
        150,
        151,
        152,
        153,
        154,
        155,
        156,
        157,
        158,
        159,
        160,
        161,
        162,
        163,
        164,
        165,
        166,
        167,
        168,
        169,
        170,
        171,
        172,
        173,
        174,
        175,
        176,
        177,
        178,
        179,
        180,
        181,
        182,
        183,
        184,
        185,
        186,
        187,
        188,
        189,
        190,
        191,
        192,
        193,
        194,
        195,
        196,
        197,
        198,
        199,
        200,
        201,
        202,
        203,
        204,
        205,
        206,
        207,
        208,
        209,
        210,
        211,
        212,
        213,
        214,
        215,
        216,
        217,
        218,
        219,
        220,
        221,
        222,
        223,
        224,
        225,
        226,
        227,
        228,
        229,
        230,
        231,
        232,
        233,
        234,
        235,
        236,
        237,
        238,
        239,
        240,
        241,
        242,
        243,
        244,
        245,
        246,
        247,
        248,
        249,
        250,
        251,
        252,
        253,
        254,
        255,
        256,
        257,
        258,
        259,
        260,
        261,
        262,
        263,
        264,
        265,
        266,
        267,
        268,
        269,
        270,
        271,
        272,
        273,
        274,
        275,
        276,
        277,
        278,
        279,
        280,
        281,
        282,
        283,
        284,
        285,
        286,
        287,
        288,
        289,
        290,
        291,
        292,
        293,
        294,
        295,
        296,
        297,
        298,
        299,
        300,
        301,
        302,
        303,
        304,
        305,
        306,
        307,
        308,
        309,
        310,
        311,
        312,
        313,
        314,
        315,
        316,
        317,
        318,
        319,
        320,
        321,
        322,
        323,
        324,
        325,
        326,
        327,
        328,
        329,
        330,
        331,
        332,
        333,
        334,
        335,
        336,
        337,
        338,
        339,
        340,
        341,
        342,
        343,
        344,
        345,
        346,
        347,
        348,
        349,
        350,
        351,
        352,
        353,
        354,
        355,
        356,
        357,
        358,
        359,
        360,
        361,
        362,
        364
      ],
      "pivot_rows": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        36,
        37,
        39,
        40,
        38,
        41,
        42,
        43,
        48,
        44,
        47,
        45,
        46,
        49,
        50,
        51,
        53,
        52,
        57,
        61,
        55,
        56,
        58,
        62,
        59,
        60,
        66,
        67,
        63,
        64,
        65,
        54,
        68,
        69,
        70,
        35,
        73,
        74,
        72,
        71,
        75,
        76,
        78,
        77,
        81,
        80,
        84,
        79,
        83,
        86,
        87,
        85,
        88,
        82,
        89,
        90,
        91,
        97,
        95,
        96,
        93,
        92,
        99,
        100,
        98,
        94,
        102,
        101,
        103,
        105,
        104,
        108,
        107,
        110,
        109,
        112,
        111,
        106,
        113,
        114,
        116,
        115,
        117,
        118,
        121,
        120,
        119,
        125,
        123,
        128,
        126,
        127,
        122,
        129,
        124,
        131,
        130,
        135,
        133,
        136,
        134,
        132,
        137,
        139,
        140,
        138,
        141,
        142,
        145,
        143,
        146,
        150,
        147,
        148,
        151,
        144,
        149,
        154,
        153,
        152,
        155,
        156,
        158,
        157,
        159,
        162,
        164,
        165,
        163,
        166,
        161,
        160,
        169,
        168,
        167,
        173,
        171,
        170,
        175,
        177,
        172,
        174,
        176,
        178,
        180,
        184,
        181,
        182,
        179,
        186,
        185,
        188,
        189,
        183,
        192,
        190,
        191,
        197,
        194,
        193,
        195,
        198,
        187,
        199,
        196,
        200,
        205,
        203,
        201,
        204,
        207,
        210,
        209,
        206,
        213,
        211,
        208,
        202,
        214,
        212,
        218,
        216,
        217,
        215,
        219,
        223,
        221,
        222,
        228,
        227,
        230,
        226,
        225,
        220,
        232,
        231,
        229,
        234,
        235,
        236,
        233,
        224,
        238,
        237,
        239,
        241,
        240,
        243,
        244,
        242,
        246,
        247,
        245,
        249,
        251,
        254,
        248,
        253,
        252,
        250,
        255,
        256,
        257,
        266,
        259,
        260,
        261,
        262,
        263,
        264,
        265,
        269,
        258,
        268,
        275,
        271,
        270,
        274,
        273,
        276,
        267,
        272,
        278,
        277,
        281,
        284,
        282,
        279,
        285,
        280,
        286,
        283,
        288,
        287,
        292,
        295,
        290,
        289,
        293,
        294,
        296,
        291,
        299,
        297,
        298,
        302,
        306,
        303,
        300,
        305,
        301,
        304,
        307,
        309,
        308,
        310,
        311,
        315,
        313,
        316,
        321,
        312,
        322,
        318,
        319,
        317,
        314,
        324,
        320,
        327,
        326,
        325,
        323,
        329,
        330,
        331,
        328,
        333,
        332,
        337,
        336,
        334,
        338,
        335,
        340,
        339,
        342,
        341,
        344,
        345,
        348,
        346,
        349,
        343,
        350,
        356,
        351,
        352,
        347,
        357,
        355,
        354,
        359,
        358,
        361,
        362,
        353,
        363,
        360
      ],
      "r": 11,
      "rank_mod_2": 364,
      "required_rank": 364,
      "role": "surjective",
      "shape": [
        364,
        385
      ]
    },
    {
      "degree": 9,
      "matrix_sha256": "653b18c7ad2711d9c99c0a63b4c7c377a4a0c7bf302fa5aaefc517e7223091a9",
      "pivot_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99,
        100,
        101,
        102,
        103,
        104,
        105,
        106,
        107,
        108,
        109,
        110,
        111,
        112,
        113,
        114,
        115,
        116,
        117,
        118,
        119,
        120,
        121,
        122,
        123,
        124,
        125,
        126,
        127,
        128,
        129,
        130,
        131,
        132,
        133,
        134,
        135,
        136,
        137,
        138,
        139,
        140,
        141,
        142,
        143,
        144,
        145,
        146,
        147,
        148,
        149,
        150,
        151,
        152,
        153,
        154,
        155,
        156,
        157,
        158,
        159,
        160,
        161,
        162,
        163,
        164,
        165,
        166,
        167,
        168,
        169,
        170,
        171,
        172,
        173,
        174,
        175,
        176,
        177,
        178,
        179,
        180,
        181,
        182,
        183,
        184,
        185,
        186,
        187,
        188,
        189,
        190,
        191,
        192,
        193,
        194,
        195,
        196,
        197,
        198,
        199,
        200,
        201,
        202,
        203,
        204,
        205,
        206,
        207,
        208,
        209
      ],
      "pivot_rows": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        12,
        13,
        16,
        17,
        14,
        15,
        11,
        18,
        19,
        24,
        20,
        10,
        22,
        23,
        21,
        25,
        26,
        28,
        27,
        29,
        30,
        33,
        32,
        31,
        35,
        34,
        36,
        39,
        41,
        40,
        38,
        42,
        37,
        43,
        44,
        48,
        46,
        49,
        51,
        50,
        47,
        52,
        45,
        53,
        56,
        55,
        58,
        62,
        59,
        57,
        61,
        60,
        63,
        54,
        64,
        67,
        69,
        65,
        72,
        68,
        70,
        73,
        66,
        75,
        71,
        74,
        77,
        76,
        78,
        80,
        79,
        81,
        82,
        84,
        83,
        88,
        89,
        87,
        90,
        85,
        86,
        97,
        93,
        92,
        95,
        94,
        96,
        91,
        100,
        102,
        101,
        105,
        99,
        103,
        104,
        106,
        108,
        110,
        98,
        111,
        107,
        109,
        112,
        113,
        116,
        115,
        117,
        114,
        121,
        119,
        118,
        122,
        120,
        124,
        126,
        125,
        123,
        130,
        129,
        134,
        131,
        133,
        132,
        127,
        128,
        135,
        137,
        139,
        138,
        140,
        145,
        143,
        142,
        141,
        144,
        146,
        147,
        136,
        150,
        151,
        148,
        155,
        152,
        156,
        153,
        149,
        154,
        157,
        159,
        160,
        161,
        158,
        162,
        163,
        165,
        164,
        166,
        170,
        169,
        167,
        172,
        176,
        168,
        177,
        174,
        179,
        173,
        171,
        178,
        175,
        180,
        181,
        185,
        183,
        184,
        186,
        187,
        182,
        188,
        190,
        192,
        191,
        196,
        193,
        195,
        198,
        197,
        194,
        189,
        199,
        202,
        201,
        200,
        203,
        208,
        206,
        210,
        207,
        212,
        209
      ],
      "r": 21,
      "rank_mod_2": 210,
      "required_rank": 210,
      "role": "injective",
      "shape": [
        220,
        210
      ]
    },
    {
      "degree": 10,
      "matrix_sha256": "00413c83b1b4e26b8793f43082b674f5fdc63ee61460d73a4362257e2d7a3bc3",
      "pivot_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99,
        100,
        101,
        102,
        103,
        104,
        105,
        106,
        107,
        108,
        109,
        110,
        111,
        112,
        113,
        114,
        115,
        116,
        117,
        118,
        119,
        120,
        121,
        122,
        123,
        124,
        125,
        126,
        127,
        128,
        129,
        130,
        131,
        132,
        133,
        134,
        135,
        136,
        137,
        138,
        139,
        140,
        141,
        142,
        143,
        144,
        145,
        146,
        147,
        148,
        149,
        150,
        151,
        152,
        153,
        154,
        155,
        156,
        157,
        158,
        159,
        160,
        161,
        162,
        163,
        164,
        165,
        166,
        167,
        168,
        169,
        170,
        171,
        172,
        173,
        174,
        175,
        176,
        177,
        178,
        179,
        180,
        181,
        182,
        183,
        184,
        185,
        186,
        187,
        188,
        189,
        190,
        191,
        192,
        193,
        194,
        195,
        196,
        197,
        198,
        199,
        200,
        201,
        202,
        203,
        204,
        205,
        206,
        207,
        208,
        209,
        210,
        211,
        212,
        213,
        214,
        215,
        216,
        217,
        218,
        219,
        220,
        221,
        222,
        223,
        224,
        225,
        226,
        227,
        228,
        229,
        230,
        231,
        232,
        233,
        234,
        235,
        236,
        237,
        238,
        239,
        240,
        241,
        242,
        243,
        244,
        245,
        246,
        247,
        248,
        249,
        250,
        251,
        252,
        253,
        254,
        255,
        256,
        257,
        258,
        259,
        260,
        261,
        262,
        263,
        264,
        265,
        266,
        267,
        268,
        269,
        270,
        271,
        272,
        273,
        274,
        275,
        276,
        277,
        278,
        279,
        280,
        281,
        282,
        283,
        284,
        285
      ],
      "pivot_rows": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        30,
        31,
        32,
        21,
        29,
        34,
        41,
        37,
        39,
        36,
        33,
        42,
        43,
        35,
        20,
        38,
        40,
        44,
        45,
        46,
        49,
        50,
        53,
        48,
        51,
        52,
        54,
        55,
        47,
        59,
        58,
        56,
        64,
        60,
        61,
        62,
        57,
        63,
        65,
        67,
        66,
        68,
        70,
        71,
        73,
        72,
        69,
        75,
        80,
        77,
        76,
        81,
        74,
        79,
        78,
        84,
        86,
        82,
        85,
        83,
        88,
        89,
        93,
        94,
        91,
        92,
        90,
        87,
        95,
        96,
        99,
        98,
        101,
        100,
        105,
        103,
        109,
        104,
        97,
        106,
        110,
        112,
        111,
        102,
        107,
        114,
        116,
        115,
        108,
        113,
        117,
        118,
        119,
        124,
        121,
        122,
        120,
        123,
        132,
        126,
        129,
        127,
        128,
        130,
        134,
        131,
        135,
        125,
        136,
        133,
        137,
        139,
        141,
        138,
        140,
        144,
        143,
        142,
        145,
        147,
        146,
        148,
        150,
        149,
        154,
        155,
        151,
        152,
        156,
        158,
        157,
        153,
        160,
        159,
        161,
        163,
        168,
        164,
        165,
        167,
        166,
        162,
        170,
        171,
        172,
        169,
        177,
        176,
        175,
        173,
        174,
        178,
        179,
        180,
        181,
        185,
        183,
        184,
        182,
        188,
        187,
        189,
        191,
        190,
        186,
        192,
        196,
        193,
        195,
        198,
        199,
        197,
        194,
        200,
        201,
        202,
        206,
        205,
        204,
        203,
        207,
        210,
        209,
        211,
        215,
        212,
        214,
        213,
        216,
        217,
        208,
        222,
        219,
        220,
        221,
        218,
        225,
        226,
        223,
        224,
        227,
        232,
        229,
        230,
        231,
        235,
        228,
        236,
        234,
        233,
        240,
        239,
        237,
        241,
        246,
        242,
        243,
        244,
        247,
        238,
        248,
        245,
        249,
        251,
        253,
        250,
        255,
        252,
        254,
        260,
        257,
        258,
        259,
        256,
        267,
        262,
        264,
        263,
        266,
        265,
        261,
        270,
        269,
        268,
        272,
        275,
        274,
        276,
        271,
        278,
        273,
        277,
        279,
        283,
        280,
        281,
        282,
        284,
        285
      ],
      "r": 15,
      "rank_mod_2": 286,
      "required_rank": 286,
      "role": "surjective",
      "shape": [
        286,
        300
      ]
    },
    {
      "degree": 8,
      "matrix_sha256": "a745c20fb2d57545c5dd7baa4358a007a99f67b90c0ae40993dde91789cb624a",
      "pivot_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99,
        100,
        101,
        102,
        103,
        104,
        105,
        106,
        107,
        108,
        109,
        110,
        111,
        112,
        113,
        114,
        115,
        116,
        117,
        118,
        119,
        120,
        121,
        122,
        123,
        124,
        125,
        126,
        127,
        128,
        129,
        130,
        131,
        132,
        133,
        134,
        135,
        136,
        137,
        138,
        139,
        140,
        141,
        142,
        143,
        144,
        145,
        146,
        147,
        148,
        149,
        150,
        151,
        152,
        153,
        154,
        155,
        156,
        157,
        158,
        159,
        160,
        161,
        162,
        163
      ],
      "pivot_rows": [
        0,
        1,
        2,
        3,
        7,
        5,
        9,
        8,
        4,
        12,
        11,
        6,
        10,
        17,
        14,
        15,
        19,
        13,
        18,
        20,
        23,
        22,
        21,
        25,
        16,
        26,
        24,
        27,
        28,
        29,
        30,
        31,
        34,
        35,
        36,
        32,
        38,
        33,
        39,
        37,
        40,
        45,
        42,
        46,
        41,
        44,
        47,
        43,
        48,
        51,
        52,
        49,
        53,
        54,
        50,
        55,
        56,
        59,
        58,
        61,
        65,
        67,
        63,
        62,
        66,
        68,
        64,
        60,
        57,
        71,
        70,
        69,
        75,
        73,
        74,
        76,
        81,
        77,
        78,
        79,
        80,
        72,
        82,
        84,
        83,
        85,
        86,
        87,
        89,
        90,
        92,
        91,
        93,
        88,
        95,
        94,
        98,
        100,
        101,
        99,
        96,
        97,
        103,
        102,
        104,
        105,
        106,
        107,
        109,
        112,
        108,
        113,
        114,
        111,
        115,
        110,
        118,
        117,
        116,
        120,
        119,
        122,
        121,
        126,
        125,
        124,
        123,
        128,
        129,
        130,
        127,
        131,
        132,
        133,
        138,
        135,
        136,
        137,
        134,
        141,
        140,
        143,
        139,
        142,
        147,
        145,
        146,
        148,
        151,
        144,
        150,
        152,
        153,
        149,
        154,
        156,
        155,
        158,
        162,
        159,
        160,
        161,
        157,
        163
      ],
      "r": 41,
      "rank_mod_2": 164,
      "required_rank": 164,
      "role": "injective",
      "shape": [
        165,
        164
      ]
    },
    {
      "degree": 9,
      "matrix_sha256": "bee02bec7a02f7bfdb2325d9b60da774d8a7fe4cc29475fc171a7f3ae083eb30",
      "pivot_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99,
        100,
        101,
        102,
        103,
        104,
        105,
        106,
        107,
        108,
        109,
        110,
        111,
        112,
        113,
        114,
        115,
        116,
        117,
        118,
        119,
        120,
        121,
        122,
        123,
        124,
        125,
        126,
        127,
        128,
        129,
        130,
        131,
        132,
        133,
        134,
        135,
        136,
        137,
        138,
        139,
        140,
        141,
        142,
        143,
        144,
        145,
        146,
        147,
        148,
        149,
        150,
        151,
        152,
        153,
        154,
        155,
        156,
        157,
        158,
        159,
        160,
        161,
        162,
        163,
        164,
        165,
        166,
        167,
        168,
        169,
        170,
        171,
        172,
        173,
        174,
        175,
        176,
        177,
        178,
        179,
        180,
        181,
        182,
        183,
        184,
        185,
        186,
        187,
        188,
        189,
        190,
        191,
        192,
        193,
        194,
        195,
        196,
        197,
        198,
        199,
        200,
        201,
        202,
        203,
        204,
        205,
        206,
        207,
        208,
        209,
        210,
        211,
        212,
        213,
        214,
        215,
        216,
        217,
        218,
        219
      ],
      "pivot_rows": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        12,
        13,
        16,
        17,
        14,
        15,
        11,
        18,
        19,
        24,
        20,
        10,
        22,
        23,
        21,
        25,
        26,
        28,
        27,
        29,
        30,
        33,
        32,
        31,
        35,
        34,
        36,
        39,
        41,
        40,
        38,
        42,
        37,
        43,
        44,
        48,
        46,
        49,
        51,
        50,
        47,
        52,
        45,
        53,
        56,
        55,
        58,
        62,
        59,
        57,
        61,
        60,
        63,
        54,
        64,
        67,
        69,
        65,
        72,
        68,
        70,
        73,
        66,
        75,
        71,
        74,
        77,
        76,
        78,
        80,
        79,
        81,
        82,
        84,
        83,
        88,
        89,
        87,
        90,
        85,
        86,
        97,
        93,
        92,
        95,
        94,
        96,
        91,
        100,
        102,
        101,
        105,
        99,
        103,
        104,
        106,
        108,
        110,
        98,
        111,
        107,
        109,
        112,
        113,
        116,
        115,
        117,
        114,
        121,
        119,
        118,
        122,
        120,
        124,
        126,
        125,
        123,
        130,
        129,
        134,
        131,
        133,
        132,
        127,
        128,
        135,
        137,
        139,
        138,
        140,
        145,
        143,
        142,
        141,
        144,
        146,
        147,
        136,
        150,
        151,
        148,
        155,
        152,
        156,
        153,
        149,
        154,
        157,
        159,
        160,
        161,
        158,
        162,
        163,
        165,
        164,
        166,
        170,
        169,
        167,
        172,
        176,
        168,
        177,
        174,
        179,
        173,
        171,
        178,
        175,
        180,
        181,
        185,
        183,
        184,
        186,
        187,
        182,
        188,
        190,
        192,
        191,
        196,
        193,
        195,
        198,
        197,
        194,
        189,
        199,
        202,
        201,
        200,
        203,
        208,
        206,
        210,
        207,
        212,
        209,
        204,
        214,
        211,
        213,
        205,
        216,
        217,
        218,
        219,
        215
      ],
      "r": 22,
      "rank_mod_2": 220,
      "required_rank": 220,
      "role": "surjective",
      "shape": [
        220,
        220
      ]
    },
    {
      "degree": 7,
      "matrix_sha256": "3707a59013faa7b1620908471cbe663d9d0336d3bd92664936d67361ac5b59ba",
      "pivot_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99,
        100,
        101,
        102,
        103,
        104,
        105,
        106,
        107,
        108,
        109,
        110,
        111,
        112,
        113,
        114,
        115,
        116,
        117,
        118
      ],
      "pivot_rows": [
        0,
        2,
        1,
        3,
        5,
        10,
        6,
        7,
        9,
        4,
        13,
        11,
        15,
        17,
        14,
        8,
        16,
        12,
        18,
        22,
        20,
        21,
        23,
        19,
        25,
        29,
        27,
        26,
        31,
        24,
        28,
        33,
        34,
        30,
        35,
        37,
        36,
        32,
        38,
        41,
        42,
        44,
        43,
        40,
        46,
        39,
        45,
        49,
        48,
        52,
        50,
        47,
        51,
        53,
        59,
        57,
        56,
        62,
        54,
        61,
        60,
        55,
        63,
        58,
        65,
        66,
        64,
        67,
        69,
        68,
        72,
        71,
        73,
        70,
        77,
        75,
        80,
        76,
        79,
        78,
        82,
        81,
        74,
        84,
        86,
        88,
        83,
        87,
        85,
        90,
        94,
        92,
        89,
        93,
        91,
        95,
        97,
        100,
        104,
        99,
        96,
        105,
        102,
        101,
        98,
        103,
        110,
        109,
        111,
        112,
        106,
        108,
        107,
        115,
        114,
        113,
        116,
        118,
        119
      ],
      "r": 119,
      "rank_mod_2": 119,
      "required_rank": 119,
      "role": "injective",
      "shape": [
        120,
        119
      ]
    },
    {
      "degree": 8,
      "matrix_sha256": "0b0f4776758bf56d0f59579093607d20bb6950a317085c10267a2619103917eb",
      "pivot_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99,
        100,
        101,
        102,
        103,
        104,
        105,
        106,
        107,
        108,
        109,
        110,
        111,
        112,
        113,
        114,
        115,
        116,
        117,
        118,
        119,
        120,
        121,
        122,
        123,
        124,
        125,
        126,
        127,
        128,
        129,
        130,
        131,
        132,
        133,
        134,
        135,
        136,
        137,
        138,
        139,
        140,
        141,
        142,
        143,
        144,
        145,
        146,
        147,
        148,
        149,
        150,
        151,
        152,
        153,
        154,
        155,
        156,
        157,
        158,
        159,
        160,
        161,
        162,
        163,
        164
      ],
      "pivot_rows": [
        0,
        1,
        2,
        3,
        7,
        5,
        9,
        8,
        4,
        12,
        11,
        6,
        10,
        17,
        14,
        15,
        19,
        13,
        18,
        20,
        23,
        22,
        21,
        25,
        16,
        26,
        24,
        27,
        28,
        29,
        30,
        31,
        34,
        35,
        36,
        32,
        38,
        33,
        39,
        37,
        40,
        45,
        42,
        46,
        41,
        44,
        47,
        43,
        48,
        51,
        52,
        49,
        53,
        54,
        50,
        55,
        56,
        59,
        58,
        61,
        65,
        67,
        63,
        62,
        66,
        68,
        64,
        60,
        57,
        71,
        70,
        69,
        75,
        73,
        74,
        76,
        81,
        77,
        78,
        79,
        80,
        72,
        82,
        84,
        83,
        85,
        86,
        87,
        89,
        90,
        92,
        91,
        93,
        88,
        95,
        94,
        98,
        100,
        101,
        99,
        96,
        97,
        103,
        102,
        104,
        105,
        106,
        107,
        109,
        112,
        108,
        113,
        114,
        111,
        115,
        110,
        118,
        117,
        116,
        120,
        119,
        122,
        121,
        126,
        125,
        124,
        123,
        128,
        129,
        130,
        127,
        131,
        132,
        133,
        138,
        135,
        136,
        137,
        134,
        141,
        140,
        143,
        139,
        142,
        147,
        145,
        146,
        148,
        151,
        144,
        150,
        152,
        153,
        149,
        154,
        156,
        155,
        158,
        162,
        159,
        160,
        161,
        157,
        163,
        164
      ],
      "r": 42,
      "rank_mod_2": 165,
      "required_rank": 165,
      "role": "surjective",
      "shape": [
        165,
        168
      ]
    },
    {
      "degree": 7,
      "matrix_sha256": "f5f967cc4a7406913c56fd00c6dfcb81ae10f8bdd4d5980daddea6cac812609c",
      "pivot_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80,
        81,
        82,
        83,
        84,
        85,
        86,
        87,
        88,
        89,
        90,
        91,
        92,
        93,
        94,
        95,
        96,
        97,
        98,
        99,
        100,
        101,
        102,
        103,
        104,
        105,
        106,
        107,
        108,
        109,
        110,
        111,
        112,
        113,
        114,
        115,
        116,
        117,
        118,
        119
      ],
      "pivot_rows": [
        0,
        2,
        1,
        3,
        5,
        10,
        6,
        7,
        9,
        4,
        13,
        11,
        15,
        17,
        14,
        8,
        16,
        12,
        18,
        22,
        20,
        21,
        23,
        19,
        25,
        29,
        27,
        26,
        31,
        24,
        28,
        33,
        34,
        30,
        35,
        37,
        36,
        32,
        38,
        41,
        42,
        44,
        43,
        40,
        46,
        39,
        45,
        49,
        48,
        52,
        50,
        47,
        51,
        53,
        59,
        57,
        56,
        62,
        54,
        61,
        60,
        55,
        63,
        58,
        65,
        66,
        64,
        67,
        69,
        68,
        72,
        71,
        73,
        70,
        77,
        75,
        80,
        76,
        79,
        78,
        82,
        81,
        74,
        84,
        86,
        88,
        83,
        87,
        85,
        90,
        94,
        92,
        89,
        93,
        91,
        95,
        97,
        100,
        104,
        99,
        96,
        105,
        102,
        101,
        98,
        103,
        110,
        109,
        111,
        112,
        106,
        108,
        107,
        115,
        114,
        113,
        116,
        118,
        119,
        117
      ],
      "r": 120,
      "rank_mod_2": 120,
      "required_rank": 120,
      "role": "surjective",
      "shape": [
        120,
        120
      ]
    }
  ],
  "forms": [
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        5,
        2
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ]
    ],
    [
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        4,
        3
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        0,
        6,
        1
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        4,
        3
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        3,
        4
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        3,
        0
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        1,
        5
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        1,
        2
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        4,
        1,
        2
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        2,
        5
      ],
      [
        0,
        0,
        1,
        6
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        7,
        0,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        0,
        2
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        4,
        0,
        0,
        3
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        0,
        1
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        1,
        2
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        0,
        2
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        1,
        0,
        4
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        4,
        0,
        2
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        5,
        2,
        0
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        0,
        7
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        1,
        0
      ],
      [
        5,
        1,
        0,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        2,
        0,
        1
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        3,
        4,
        0,
        0
      ],
      [
        3,
        3,
        1,
        0
      ],
      [
        3,
        2,
        2,
        0
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        3,
        0,
        1,
        3
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        3,
        1,
        1
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        2,
        2
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        4,
        1,
        1
      ],
      [
        1,
        3,
        0,
        3
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        0,
        5
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        3,
        3
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        0,
        7,
        0,
        0
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        4,
        0
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        2,
        0,
        5
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        3,
        4
      ],
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        1,
        1,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        4,
        1,
        0,
        2
      ],
      [
        4,
        0,
        3,
        0
      ],
      [
        4,
        0,
        2,
        1
      ],
      [
        4,
        0,
        1,
        2
      ],
      [
        3,
        2,
        1,
        1
      ],
      [
        3,
        2,
        0,
        2
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        2,
        1
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        3,
        1
      ],
      [
        3,
        0,
        2,
        2
      ],
      [
        3,
        0,
        0,
        4
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        4,
        1,
        0
      ],
      [
        2,
        4,
        0,
        1
      ],
      [
        2,
        3,
        2,
        0
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        0,
        3
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        2,
        3
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        2,
        0,
        0,
        5
      ],
      [
        1,
        6,
        0,
        0
      ],
      [
        1,
        3,
        2,
        1
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        1,
        4,
        1
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        6,
        0,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        2,
        2
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        1,
        4
      ],
      [
        0,
        1,
        6,
        0
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        4,
        2
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        7,
        0
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ]
    ],
    [
      [
        6,
        1,
        0,
        0
      ],
      [
        6,
        0,
        0,
        1
      ],
      [
        5,
        2,
        0,
        0
      ],
      [
        5,
        0,
        2,
        0
      ],
      [
        5,
        0,
        1,
        1
      ],
      [
        4,
        3,
        0,
        0
      ],
      [
        4,
        2,
        1,
        0
      ],
      [
        4,
        1,
        2,
        0
      ],
      [
        4,
        1,
        1,
        1
      ],
      [
        3,
        1,
        3,
        0
      ],
      [
        3,
        1,
        0,
        3
      ],
      [
        3,
        0,
        4,
        0
      ],
      [
        2,
        5,
        0,
        0
      ],
      [
        2,
        2,
        3,
        0
      ],
      [
        2,
        2,
        2,
        1
      ],
      [
        2,
        1,
        4,
        0
      ],
      [
        2,
        1,
        3,
        1
      ],
      [
        2,
        1,
        1,
        3
      ],
      [
        2,
        0,
        5,
        0
      ],
      [
        2,
        0,
        4,
        1
      ],
      [
        2,
        0,
        3,
        2
      ],
      [
        2,
        0,
        1,
        4
      ],
      [
        1,
        5,
        1,
        0
      ],
      [
        1,
        5,
        0,
        1
      ],
      [
        1,
        4,
        2,
        0
      ],
      [
        1,
        3,
        1,
        2
      ],
      [
        1,
        2,
        4,
        0
      ],
      [
        1,
        2,
        3,
        1
      ],
      [
        1,
        2,
        2,
        2
      ],
      [
        1,
        2,
        1,
        3
      ],
      [
        1,
        2,
        0,
        4
      ],
      [
        1,
        1,
        5,
        0
      ],
      [
        1,
        1,
        3,
        2
      ],
      [
        1,
        1,
        2,
        3
      ],
      [
        1,
        1,
        1,
        4
      ],
      [
        1,
        0,
        6,
        0
      ],
      [
        1,
        0,
        5,
        1
      ],
      [
        1,
        0,
        4,
        2
      ],
      [
        1,
        0,
        2,
        4
      ],
      [
        1,
        0,
        1,
        5
      ],
      [
        1,
        0,
        0,
        6
      ],
      [
        0,
        6,
        1,
        0
      ],
      [
        0,
        5,
        1,
        1
      ],
      [
        0,
        5,
        0,
        2
      ],
      [
        0,
        4,
        3,
        0
      ],
      [
        0,
        4,
        2,
        1
      ],
      [
        0,
        4,
        0,
        3
      ],
      [
        0,
        3,
        3,
        1
      ],
      [
        0,
        3,
        1,
        3
      ],
      [
        0,
        3,
        0,
        4
      ],
      [
        0,
        2,
        5,
        0
      ],
      [
        0,
        2,
        4,
        1
      ],
      [
        0,
        2,
        3,
        2
      ],
      [
        0,
        2,
        2,
        3
      ],
      [
        0,
        1,
        5,
        1
      ],
      [
        0,
        1,
        3,
        3
      ],
      [
        0,
        1,
        2,
        4
      ],
      [
        0,
        1,
        0,
        6
      ],
      [
        0,
        0,
        6,
        1
      ],
      [
        0,
        0,
        5,
        2
      ],
      [
        0,
        0,
        4,
        3
      ],
      [
        0,
        0,
        3,
        4
      ]
    ]
  ],
  "hilbert_blocks": [
    {
      "boundary_coefficients": {
        "6": [
          56,
          -25
        ]
      },
      "last_positive_degree": 13,
      "r_lower": 6,
      "r_upper": 6
    },
    {
      "boundary_coefficients": {
        "7": [
          63,
          -28
        ],
        "8": [
          7,
          -112
        ]
      },
      "last_positive_degree": 12,
      "r_lower": 7,
      "r_upper": 8
    },
    {
      "boundary_coefficients": {
        "10": [
          14,
          -105
        ],
        "9": [
          49,
          -49
        ]
      },
      "last_positive_degree": 11,
      "r_lower": 9,
      "r_upper": 10
    },
    {
      "boundary_coefficients": {
        "11": [
          66,
          -21
        ],
        "14": [
          6,
          -126
        ]
      },
      "last_positive_degree": 10,
      "r_lower": 11,
      "r_upper": 14
    },
    {
      "boundary_coefficients": {
        "15": [
          70,
          -14
        ],
        "21": [
          10,
          -134
        ]
      },
      "last_positive_degree": 9,
      "r_lower": 15,
      "r_upper": 21
    },
    {
      "boundary_coefficients": {
        "22": [
          77,
          0
        ],
        "41": [
          1,
          -190
        ]
      },
      "last_positive_degree": 8,
      "r_lower": 22,
      "r_upper": 41
    },
    {
      "boundary_coefficients": {
        "119": [
          1,
          -311
        ],
        "42": [
          78,
          -3
        ]
      },
      "last_positive_degree": 7,
      "r_lower": 42,
      "r_upper": 119
    },
    {
      "boundary_coefficients": {
        "120": [
          84,
          0
        ]
      },
      "last_positive_degree": 6,
      "r_lower": 120,
      "r_upper": null
    }
  ],
  "prime": 2,
  "schema": "froberg-n4-d7-public-certificate-v1"
}


==> anc/froberg_septics_verifier.py <==
#!/usr/bin/env python3
"""Verify the exact endpoint certificate for equal septics in four variables."""

from __future__ import annotations

import argparse
import hashlib
import itertools
import json
from math import comb
from pathlib import Path
from struct import pack
from typing import Optional


MATRIX_DOMAIN = b"FROBERG-N4-D7-MATRIX-v1\0"
EXPECTED_ENDPOINTS = [
    (6, 13, "injective"),
    (6, 14, "surjective"),
    (8, 12, "injective"),
    (7, 13, "surjective"),
    (10, 11, "injective"),
    (9, 12, "surjective"),
    (14, 10, "injective"),
    (11, 11, "surjective"),
    (21, 9, "injective"),
    (15, 10, "surjective"),
    (41, 8, "injective"),
    (22, 9, "surjective"),
    (119, 7, "injective"),
    (42, 8, "surjective"),
    (120, 7, "surjective"),
]
EXPECTED_BLOCKS = [
    (6, 6, 13),
    (7, 8, 12),
    (9, 10, 11),
    (11, 14, 10),
    (15, 21, 9),
    (22, 41, 8),
    (42, 119, 7),
    (120, None, 6),
]


def monomials(degree: int) -> list[tuple[int, int, int, int]]:
    values = [
        value
        for value in itertools.product(range(degree + 1), repeat=4)
        if sum(value) == degree
    ]
    values.sort(reverse=True)
    assert len(values) == comb(degree + 3, 3)
    return values


def matrix(forms: list[list[tuple[int, ...]]], r: int, degree: int) -> tuple[list[int], int]:
    targets = monomials(degree)
    row_of = {monomial: index for index, monomial in enumerate(targets)}
    multipliers = monomials(degree - 7)
    width = r * len(multipliers)
    rows = [0 for _ in targets]
    for form_index in range(r):
        for multiplier_index, multiplier in enumerate(multipliers):
            column = form_index * len(multipliers) + multiplier_index
            for term in forms[form_index]:
                product = tuple(term[index] + multiplier[index] for index in range(4))
                rows[row_of[product]] ^= 1 << column
    return rows, width


def rank(rows: list[int]) -> int:
    pivots: dict[int, int] = {}
    for original in reversed(rows):
        row = original
        while row:
            pivot = row.bit_length() - 1
            if pivot in pivots:
                row ^= pivots[pivot]
            else:
                pivots[pivot] = row
                break
    return len(pivots)


def matrix_digest(rows: list[int], width: int, degree: int) -> str:
    payload = bytearray(MATRIX_DOMAIN)
    payload.extend(pack("<III", degree, len(rows), width))
    row_bytes = (width + 7) // 8
    for row in rows:
        payload.extend(row.to_bytes(row_bytes, "little"))
    return hashlib.sha256(payload).hexdigest()


def selected_minor(rows: list[int], row_indices: list[int], column_indices: list[int]) -> list[int]:
    minor = []
    for row_index in row_indices:
        row = 0
        for target_column, source_column in enumerate(column_indices):
            if (rows[row_index] >> source_column) & 1:
                row |= 1 << target_column
        minor.append(row)
    return minor


def coefficient(r: int, degree: int) -> int:
    return sum(
        (-1) ** index * comb(r, index) * comb(degree - 7 * index + 3, 3)
        for index in range(min(r, degree // 7) + 1)
    )


def expected_block(lower: int, upper: Optional[int], last_positive: int) -> dict[str, object]:
    samples = [lower] if upper is None or upper == lower else [lower, upper]
    return {
        "r_lower": lower,
        "r_upper": upper,
        "last_positive_degree": last_positive,
        "boundary_coefficients": {
            str(r): [coefficient(r, last_positive), coefficient(r, last_positive + 1)]
            for r in samples
        },
    }


def verify(path: Path) -> dict[str, object]:
    data = json.loads(path.read_text(encoding="utf-8"))
    expected_keys = {"candidate_counter", "endpoints", "forms", "hilbert_blocks", "prime", "schema"}
    if set(data) != expected_keys:
        raise ValueError("unexpected top-level certificate fields")
    if data["schema"] != "froberg-n4-d7-public-certificate-v1" or data["prime"] != 2:
        raise ValueError("certificate identity")
    forms = [[tuple(term) for term in form] for form in data["forms"]]
    if len(forms) != 120:
        raise ValueError("form count")
    for form in forms:
        if not form or len(set(form)) != len(form):
            raise ValueError("form support")
        if any(len(term) != 4 or min(term) < 0 or sum(term) != 7 for term in form):
            raise ValueError("form degree")
    endpoints = [(entry["r"], entry["degree"], entry["role"]) for entry in data["endpoints"]]
    if endpoints != EXPECTED_ENDPOINTS:
        raise ValueError("endpoint list")
    for entry in data["endpoints"]:
        r, degree, role = entry["r"], entry["degree"], entry["role"]
        rows, width = matrix(forms, r, degree)
        required = width if role == "injective" else len(rows)
        if entry["shape"] != [len(rows), width] or entry["required_rank"] != required:
            raise ValueError("shape or required rank")
        if rank(rows) != required or entry["rank_mod_2"] != required:
            raise ValueError("matrix rank")
        if entry["matrix_sha256"] != matrix_digest(rows, width, degree):
            raise ValueError("matrix digest")
        row_indices = entry["pivot_rows"]
        column_indices = entry["pivot_columns"]
        if len(row_indices) != required or len(set(row_indices)) != required:
            raise ValueError("minor rows")
        if len(column_indices) != required or len(set(column_indices)) != required:
            raise ValueError("minor columns")
        if rank(selected_minor(rows, row_indices, column_indices)) != required:
            raise ValueError("minor determinant")
    if data["hilbert_blocks"] != [expected_block(*block) for block in EXPECTED_BLOCKS]:
        raise ValueError("Hilbert blocks")
    return {
        "status": "PASS",
        "certificate_sha256": hashlib.sha256(path.read_bytes()).hexdigest(),
        "forms": len(forms),
        "endpoints": len(endpoints),
        "maximal_minors": len(endpoints),
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--certificate", type=Path, required=True)
    args = parser.parse_args()
    result = verify(args.certificate)
    print(json.dumps(result, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/seven/README.md <==
# Five powers and one split product in four variables

The prime is 241. The program builds the two multiplication blocks in the quotient by the first four powers. It calculates the rank by modular Gaussian elimination. The remaining dimension is reported as quotient. The predicted dimension is obtained separately from the power series.

On x86-64 Linux with GCC and AVX-512F, BW, VL and VNNI, run the following in this directory.

    gcc -O3 -mavx512f -mavx512bw -mavx512vl -mavx512vnni endpoints.c rank.c -o endpoints
    (set -e; for d in $(seq 1 30); do ./endpoints "$d" -1; ./endpoints "$d" 0; done; ./endpoints 32 0) > actual.txt
    diff -u ranks.txt actual.txt

The second argument is the offset from the first nonpositive coefficient. The run at degree 32 checks only that coefficient. The largest matrix has 20,060 rows and 20,648 columns. Each prime-field entry occupies one byte. Zero-dimensional matrices may occur at degree one.

The independent seven plane calculations are over the rationals. Use Python 3 with python-flint and run the following without Python optimization.

    python3 planes.py

Each of the seven output lines reports a rank of five. The characteristic-zero rank lifting, propagation between grades, and passage to growing generator degree are proved in the manuscript.

The included kernel_check.py compares the elimination kernel with FLINT on seven
matrices, including rank-deficient examples across block boundaries. On the same
Linux architecture and with python-flint installed, run

    gcc -shared -fPIC -O3 -mavx512f -mavx512bw -mavx512vl -mavx512vnni rank.c -o kernel.so
    python3 kernel_check.py ./kernel.so

This smaller check tests the elimination routine. The 61 quotient dimensions are reproduced by the endpoints command above.


==> anc/seven/endpoints.c <==
/* Compute critical ranks on the fixed rational pencil in four-variable monomial CI.
   Coordinates are the four L_i. Rescaling D replaces it by 6D, a unit mod 241. */
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
typedef unsigned char byte;
extern int byte_rank(byte*,int,int);
typedef struct { int x[4]; } mon;
static int key(mon v,int d){return ((v.x[0]*d+v.x[1])*d+v.x[2])*d+v.x[3];}
static int basis(int d,int t,mon *out){
    int count=0;
    for(int i=0;i<d;i++)for(int j=0;j<d;j++)for(int k=0;k<d;k++){
        int last=t-i-j-k;
        if(last<0||last>=d)continue;
        if(out)out[count]=(mon){{i,j,k,last}};
        ++count;
    }
    return count;
}
static long dim(int t){return t<0 ? 0:(long)(t+1)*(t+2)*(t+3)/6;}
static long signed_h(int d,int q){return dim(q)-6*dim(q-d)+15*dim(q-2*d);}
static byte *coefficients(int d,int f){
    const int L[3][4]={{-1,4,-6,4},{-4,15,-20,10},{23,-33,21,-5}};
    int size=d*d*d*d;
    byte *poly=calloc(size,1),*next=calloc(size,1);
    mon *terms=malloc((size_t)d*d*d*sizeof(mon));
    if(!poly||!next||!terms)exit(3);
    poly[0]=1;
    for(int t=0;t<d;t++){
        int n=basis(d,t,terms),idx=!f?0:(t<(d+1)/2?1:2);
        memset(next,0,size);
        for(int j=0;j<n;j++){
            mon v=terms[j]; int c=poly[key(v,d)];
            for(int k=0;k<4;k++){
                if(v.x[k]+1==d)continue;
                v.x[k]++;int p=key(v,d);v.x[k]--;
                next[p]=(next[p]+(241+L[idx][k])*c)%241;
            }
        }
        byte *tmp=poly;poly=next;next=tmp;
    }
    free(next);free(terms);return poly;
}
int main(int argc,char **argv){
    if(argc!=3)return 2;
    int d=atoi(argv[1]),off=atoi(argv[2]),Q=0;
    if(d<1||d>34||off < -1||off>0)return 2;
    while(Q<3*d&&signed_h(d,Q)>0)Q++;
    int q=Q+off,rows=basis(d,q,NULL),cols=basis(d,q-d,NULL);
    mon *r=malloc(rows*sizeof(mon)),*c=malloc(cols*sizeof(mon));
    byte *mat=calloc((size_t)rows*2*cols,1);
    if(!r||!c||!mat)return 3;
    basis(d,q,r);basis(d,q-d,c);
    byte *l=coefficients(d,0),*m=coefficients(d,1);
    for(int i=0;i<rows;i++)for(int j=0;j<cols;j++){
        mon v;int k;
        for(k=0;k<4;k++){v.x[k]=r[i].x[k]-c[j].x[k];if(v.x[k]<0)break;}
        if(k!=4)continue;
        int z=key(v,d); size_t h=(size_t)i*2*cols+j;
        mat[h]=l[z];mat[h+cols]=m[z];
    }
    free(l);free(m);free(r);free(c);
    int rank=byte_rank(mat,rows,2*cols);free(mat);
    long expected=signed_h(d,q);if(expected<0)expected=0;
    printf("p=241 d=%d Q=%d q=%d rows=%d cols=%d rank=%d quotient=%d predicted=%ld\n",d,Q,q,rows,2*cols,rank,rows-rank,expected);
    return rows-rank==expected?0:1;
}


==> anc/seven/kernel_check.py <==
"""Check the exact byte kernel against FLINT, including rank-deficient panels."""
import ctypes,random,sys
from flint import nmod_mat
fn=ctypes.CDLL(sys.argv[1]).byte_rank
fn.argtypes=[ctypes.c_void_p,ctypes.c_int,ctypes.c_int]
fn.restype=ctypes.c_int
rng=random.Random(1962)
cases=[(12,8,2),(65,63,50),(120,150,70),(140,133,100),(132,192,126),(99,198,76),(260,255,200)]
for h,w,k in cases:
    X=nmod_mat(h,k,[rng.randrange(241) for _ in range(h*k)],241)
    Y=nmod_mat(k,w,[rng.randrange(241) for _ in range(k*w)],241)
    for j in range(0,w,13):
        for i in range(k): Y[i,j]=0
    space=X*Y
    buf=bytearray(int(space[i,j]) for i in range(h) for j in range(w))
    ref=space.rank()
    got=fn((ctypes.c_ubyte*len(buf)).from_buffer(buf),h,w)
    assert got==ref,(h,w,got,ref)
    print(h,w,k,ref)


==> anc/seven/planes.py <==
"""Exact ranks of the five surviving quadrics on each of the seven factor planes."""
from itertools import combinations_with_replacement
from flint import fmpq_mat

def point(t):
    return (1,t,t*t,t**3)
points = [point(i) for i in range(1,7)]+[(1,0,0,1)]
groups = [(i,i) for i in range(5)]+[(5,6)]
for t,plane in enumerate(points):
    # Eliminate x_0; all seven forms have leading coefficient 1.
    res = [tuple(x-y for x,y in zip(v[1:],plane[1:])) for v in points]
    quadrics = []
    for a,b in groups:
        if t in (a,b):
            continue
        coeff = []
        for i,j in combinations_with_replacement(range(3),2):
            coeff.append(res[a][i]*res[b][j]+(res[a][j]*res[b][i] if i!=j else 0))
        quadrics.append(coeff)
    r = fmpq_mat(quadrics).rank()
    print(t+1,r)
    assert r==5



==> anc/seven/rank.c <==
/* Exact dense rank over F_241. Accumulated unsigned-by-signed dot products
   have absolute value below 64*240*120. Reduction by rounded float quotient
   uses a corrective addition: a/241 is within 1/2 of the nearest integer,
   up to <0.002 floating-point error, so the integer remainder has |r|<241. */
#include <immintrin.h>
#include <stdint.h>
#include <stdlib.h>
#include <string.h>
enum { P=241,H=64 };
typedef uint8_t byte;
static int mod(int x){int v=x%P;return v<0?v+P:v;}
static int inv(int x){int a=1;for(int e=239;e;e/=2){if(e&1)a=a*x%P;x=x*x%P;}return a;}
static inline __m512i reduce(__m512i x){
    __m512i p=_mm512_set1_epi32(P);
    __m512i q=_mm512_cvtps_epi32(_mm512_mul_ps(_mm512_cvtepi32_ps(x),_mm512_set1_ps(1.0f/P)));
    __m512i r=_mm512_sub_epi32(x,_mm512_mullo_epi32(q,p));
    return _mm512_mask_add_epi32(r,_mm512_cmp_epi32_mask(r,_mm512_setzero_si512(),_MM_CMPINT_LT),r,p);
}
static inline unsigned bits(int n){return n>=16?65535u:n<=0?0u:(1u<<n)-1;}
static inline __m512i get16(const byte *p,unsigned mask){
    return _mm512_cvtepu8_epi32(_mm_maskz_loadu_epi8(mask,p));
}
static inline void put16(byte *p,unsigned mask,__m512i x){
    _mm_mask_storeu_epi8(p,mask,_mm512_cvtepi32_epi8(x));
}
static void normalize(byte *a,int n,int start,int rank,int c,const byte *coeff,int scale){
    for(int j=c;j<n;j+=16){
        unsigned mask=bits(n-j);
        __m512i v=get16(a+(size_t)rank*n+j,mask);
        for(int z=0;start+z<rank;z++){
            __m512i w=get16(a+(size_t)(start+z)*n+j,mask);
            v=_mm512_sub_epi32(v,_mm512_mullo_epi32(w,_mm512_set1_epi32(coeff[z])));
        }
        put16(a+(size_t)rank*n+j,mask,reduce(_mm512_mullo_epi32(reduce(v),_mm512_set1_epi32(scale))));
    }
}
static void trailing(byte *a,int m,int n,int start,int rank,int c,const byte *coeff){
    int h=rank-start,groups=(h+3)/4;
    for(int j=c;j<n;j+=64){
        signed char packed[H/4][4][64] __attribute__((aligned(64)));
        for(int g=0;g<groups;g++)for(int x=0;x<64;x++)for(int t=0;t<4;t++){
            int v=(4*g+t<h && j+x<n)?a[(size_t)(start+4*g+t)*n+j+x]:0;
            packed[g][x/16][4*(x%16)+t]=v>120?v-P:v;
        }
        for(int i=rank;i<m;i+=4){
            int b=m-i<4?m-i:4;
            __m512i sum[4][4]={0};
            for(int g=0;g<groups;g++){
                __m512i piv[4];
                for(int x=0;x<4;x++)piv[x]=_mm512_load_si512(packed[g][x]);
                for(int r=0;r<b;r++){
                    unsigned w;memcpy(&w,coeff+(size_t)(i+r)*H+4*g,4);
                    __m512i mult=_mm512_set1_epi32(w);
                    for(int x=0;x<4;x++)sum[r][x]=_mm512_dpbusd_epi32(sum[r][x],mult,piv[x]);
                }
            }
            for(int r=0;r<b;r++)for(int x=0;x<4 && j+16*x<n;x++){
                unsigned mask=bits(n-j-16*x);
                byte *dst=a+(size_t)(i+r)*n+j+16*x;
                put16(dst,mask,reduce(_mm512_sub_epi32(get16(dst,mask),sum[r][x])));
            }
        }
    }
}
int byte_rank(byte *a,int m,int n){
    byte *coeff=calloc((size_t)m*H,1),*vals=malloc(m);
    if(!coeff||!vals){free(coeff);free(vals);return -1;}
    int rank=0,c=0;
    while(c<n&&rank<m){
        int start=rank;
        while(c<n&&rank<m&&rank<start+H){
            int h=rank-start; unsigned short prior[H];
            for(int z=0;z<h;z++)prior[z]=a[(size_t)(start+z)*n+c];
            int pos=-1;
            for(int i=rank;i<m;i++){
                int v=a[(size_t)i*n+c];const byte *row=coeff+(size_t)i*H;
                for(int z=0;z<h;z++)v-=row[z]*prior[z];
                vals[i]=mod(v);if(vals[i]&&pos<0)pos=i;
            }
            if(pos<0){++c;continue;}
            if(pos!=rank){
                byte *p=a+(size_t)pos*n,*q=a+(size_t)rank*n;
                for(int j=c;j<n;j++){byte v=p[j];p[j]=q[j];q[j]=v;}
                for(int z=0;z<h;z++){byte *u=coeff+(size_t)pos*H+z,*v=coeff+(size_t)rank*H+z,t=*u;*u=*v;*v=t;}
                byte tmp=vals[pos];vals[pos]=vals[rank];vals[rank]=tmp;
            }
            normalize(a,n,start,rank,c,coeff+(size_t)rank*H,inv(vals[rank]));
            for(int i=rank+1;i<m;i++)coeff[(size_t)i*H+h]=vals[i];
            ++rank;++c;
        }
        if(c<n&&rank<m&&rank>start)trailing(a,m,n,start,rank,c,coeff);
    }
    free(coeff);free(vals);return rank;
}


==> anc/seven/ranks.txt <==
p=241 d=1 Q=1 q=0 rows=1 cols=0 rank=0 quotient=1 predicted=1
p=241 d=1 Q=1 q=1 rows=0 cols=2 rank=0 quotient=0 predicted=0
p=241 d=2 Q=3 q=2 rows=6 cols=2 rank=2 quotient=4 predicted=4
p=241 d=2 Q=3 q=3 rows=4 cols=8 rank=4 quotient=0 predicted=0
p=241 d=3 Q=5 q=4 rows=19 cols=8 rank=8 quotient=11 predicted=11
p=241 d=3 Q=5 q=5 rows=16 cols=20 rank=16 quotient=0 predicted=0
p=241 d=4 Q=7 q=6 rows=44 cols=20 rank=20 quotient=24 predicted=24
p=241 d=4 Q=7 q=7 rows=40 cols=40 rank=40 quotient=0 predicted=0
p=241 d=5 Q=10 q=9 rows=80 cols=70 rank=70 quotient=10 predicted=10
p=241 d=5 Q=10 q=10 rows=68 cols=104 rank=68 quotient=0 predicted=0
p=241 d=6 Q=12 q=11 rows=140 cols=112 rank=112 quotient=28 predicted=28
p=241 d=6 Q=12 q=12 rows=125 cols=160 rank=125 quotient=0 predicted=0
p=241 d=7 Q=14 q=13 rows=224 cols=168 rank=168 quotient=56 predicted=56
p=241 d=7 Q=14 q=14 rows=206 cols=232 rank=206 quotient=0 predicted=0
p=241 d=8 Q=16 q=15 rows=336 cols=240 rank=240 quotient=96 predicted=96
p=241 d=8 Q=16 q=16 rows=315 cols=322 rank=315 quotient=0 predicted=0
p=241 d=9 Q=19 q=18 rows=456 cols=432 rank=431 quotient=25 predicted=25
p=241 d=9 Q=19 q=19 rows=420 cols=540 rank=420 quotient=0 predicted=0
p=241 d=10 Q=21 q=20 rows=633 cols=564 rank=563 quotient=70 predicted=70
p=241 d=10 Q=21 q=21 rows=592 cols=696 rank=592 quotient=0 predicted=0
p=241 d=11 Q=23 q=22 rows=850 cols=720 rank=719 quotient=131 predicted=131
p=241 d=11 Q=23 q=23 rows=804 cols=878 rank=804 quotient=0 predicted=0
p=241 d=12 Q=25 q=24 rows=1111 cols=902 rank=901 quotient=210 predicted=210
p=241 d=12 Q=25 q=25 rows=1060 cols=1088 rank=1060 quotient=0 predicted=0
p=241 d=13 Q=28 q=27 rows=1364 cols=1328 rank=1324 quotient=40 predicted=40
p=241 d=13 Q=28 q=28 rows=1291 cols=1552 rank=1291 quotient=0 predicted=0
p=241 d=14 Q=30 q=29 rows=1720 cols=1600 rank=1596 quotient=124 predicted=124
p=241 d=14 Q=30 q=30 rows=1640 cols=1858 rank=1640 quotient=0 predicted=0
p=241 d=15 Q=32 q=31 rows=2132 cols=1906 rank=1902 quotient=230 predicted=230
p=241 d=15 Q=32 q=32 rows=2045 cols=2200 rank=2045 quotient=0 predicted=0
p=241 d=16 Q=34 q=33 rows=2604 cols=2248 rank=2244 quotient=360 predicted=360
p=241 d=16 Q=34 q=34 rows=2510 cols=2580 rank=2510 quotient=0 predicted=0
p=241 d=17 Q=37 q=36 rows=3039 cols=3000 rank=2990 quotient=49 predicted=49
p=241 d=17 Q=37 q=37 rows=2916 cols=3382 rank=2916 quotient=0 predicted=0
p=241 d=18 Q=39 q=38 rows=3636 cols=3462 rank=3452 quotient=184 predicted=184
p=241 d=18 Q=39 q=39 rows=3504 cols=3888 rank=3504 quotient=0 predicted=0
p=241 d=19 Q=41 q=40 rows=4305 cols=3968 rank=3958 quotient=347 predicted=347
p=241 d=19 Q=41 q=41 rows=4164 cols=4440 rank=4164 quotient=0 predicted=0
p=241 d=20 Q=43 q=42 rows=5050 cols=4520 rank=4510 quotient=540 predicted=540
p=241 d=20 Q=43 q=43 rows=4900 cols=5040 rank=4900 quotient=0 predicted=0
p=241 d=21 Q=46 q=45 rows=5716 cols=5690 rank=5670 quotient=46 predicted=46
p=241 d=21 Q=46 q=46 rows=5530 cols=6272 rank=5530 quotient=0 predicted=0
p=241 d=22 Q=48 q=47 rows=6616 cols=6392 rank=6372 quotient=244 predicted=244
p=241 d=22 Q=48 q=48 rows=6419 cols=7028 rank=6419 quotient=0 predicted=0
p=241 d=23 Q=50 q=49 rows=7604 cols=7148 rank=7128 quotient=476 predicted=476
p=241 d=23 Q=50 q=50 rows=7396 cols=7840 rank=7396 quotient=0 predicted=0
p=241 d=24 Q=52 q=51 rows=8684 cols=7960 rank=7940 quotient=744 predicted=744
p=241 d=24 Q=52 q=52 rows=8465 cols=8710 rank=8465 quotient=0 predicted=0
p=241 d=25 Q=55 q=54 rows=9630 cols=9640 rank=9605 quotient=25 predicted=25
p=241 d=25 Q=55 q=55 rows=9368 cols=10464 rank=9368 quotient=0 predicted=0
p=241 d=26 Q=57 q=56 rows=10895 cols=10632 rank=10597 quotient=298 predicted=298
p=241 d=26 Q=57 q=57 rows=10620 cols=11520 rank=10620 quotient=0 predicted=0
p=241 d=27 Q=59 q=58 rows=12264 cols=11688 rank=11653 quotient=611 predicted=611
p=241 d=27 Q=59 q=59 rows=11976 cols=12642 rank=11976 quotient=0 predicted=0
p=241 d=28 Q=61 q=60 rows=13741 cols=12810 rank=12775 quotient=966 predicted=966
p=241 d=28 Q=61 q=61 rows=13440 cols=13832 rank=13440 quotient=0 predicted=0
p=241 d=29 Q=63 q=62 rows=15330 cols=14000 rank=13965 quotient=1365 predicted=1365
p=241 d=29 Q=63 q=63 rows=15016 cols=15092 rank=15016 quotient=0 predicted=0
p=241 d=30 Q=66 q=65 rows=16708 cols=16424 rank=16368 quotient=340 predicted=340
p=241 d=30 Q=66 q=66 rows=16342 cols=17606 rank=16342 quotient=0 predicted=0
p=241 d=32 Q=70 q=70 rows=20060 cols=20648 rank=20060 quotient=0 predicted=0


==> anc/terminal/README.md <==
# Terminal degree of five ternary almost-powers

This source reconstructs the exact arithmetic certificate used for the following
statement. In characteristic zero, for each integer e>=12 and five general pairs
of linear forms (L_i,M_i) in three variables, the quotient by (L_i^e M_i) has
one-dimensional degree 2e-2 and vanishes in degrees at least 2e-1. Thus its
Castelnuovo-Mumford regularity is 2e-2. A nonempty generality open set is asserted
separately for each e. The complete Hilbert function is not computed here.

## Reproduction

Use Python 3 with python-flint 0.9.0 (requirements.txt). Run, without Python -O:

    python reproduce.py terminal-output

The directory must not exist. The seven stages run sequentially and stop at the
first failed assertion. No historical data files or network access are required.
Each stage writes its exact data, a JSON report and a log. The final SUMMARY.json
and SHA256SUMS.txt describe the generated artifacts. The implementation uses one
FLINT thread. Tests on a single CPU completed each stage within 120 CPU seconds
and 512 MiB of address space. Hardware and library versions affect runtime.

## What is reconstructed

1. An integral conic-remainder basis and exact rational constant jet splittings.
2. Integer evaluations at E=0,...,22 and an independent E=36 evaluation of the
   actual order-six inverse-lifting system, with 2625 rows and 90 columns.
3. Polynomial reconstruction using the analytical degree bound 22; all 236250
   entries are compared to the held-out E=36 matrix. Removed row gcds are stored.
4. Exact ranks 41 and 26 over QQ(E), for the full matrix and its last 75 columns.
5. A second elimination order tracks every row divisor and pivot. The 135
   distinct nonconstant factors have coefficients of one sign after E=36+u,
   with nonzero constant term, proving nonvanishing for all real E>=36.
6. Forty-nine polynomial kernel vectors are checked against the original later
   matrix. Their distinct free coordinates certify independence over QQ(E).
   Hence every 27-minor vanishes identically, including at specializations.
7. Raw Macaulay matrices over F_32003 for every e=12,...,35. Two generator
   expansions agree, the conic inverse annihilates every column, and each matrix
   has rank one less than its row count. Nonzero modular minors lift to QQ.

The code certifies the finite matrices and polynomial identities. The proof must
also supply apolarity, forced conic factorization, the fixed jet-space reduction,
the interpolation degree bound, the lifting-to-generic-rank argument, and the
propagation from the last nonzero component. These are mathematical dependencies,
not inferred from successful numerical checks.

Generated gzip/pickle files contain exact Python integer lists and dictionaries
written by these scripts; they are intermediate local data, not external inputs.


==> anc/terminal/SHA256SUMS.txt <==
24451b443de395b731248b13ba42d5dcd97094d33a736d75caad109338652399  README.md
e4c1ce61df385e589f45bbb764bf05747f29746ac8cd1266bd125068fa7dfd7b  basis.py
1f3f1946c9962dd6d0c064737f44e15630eb4dbd6ac878f6e111cd34805e4c73  boundary.py
edf64b36b83c340312f4416654c2a25a08a3f86a9b15219abbcc4fa6ac79b3f0  evaluate.py
f9d65db141253bd7483773a1f34f51e752b698d20e986a9b2dded39424b2b85b  interpolate.py
291fcf059b995d9e1cf3b85cab18b2563a0cb57cc70d03ccc4c3d2b592b5d788  kernel.py
ca10296bd3b939b7d800e9b91bbbada95a1e35cc5bbd414ae925643cd32bde5e  rank.py
544bcbd25e5f740cebaf0109d649ba34a52f6bce6c8c82d63f7616f3ef54b6b3  reproduce.py
4cef508304e84c21f73cf412712165dc26e40978cb784bc08a876948b559d90d  requirements.txt
b775727b8fd0f0e95db418c504c74a9cefa8aaeb2114294caa96bfdb0203d114  roots.py
c6179e12f71bf0df33be8da5e06143991bfc937b624e6a0e1930a651d0885770  transport.py


==> anc/terminal/basis.py <==
from pathlib import Path
from math import comb
from flint import fmpz_poly,fmpq_mat,nmod_poly,nmod_mat,ctx
import pickle,json,time,gc
ctx.threads=1;start=time.time();ts=(0,1,2,3,4)
def mons(d):return [(d-y-z,y,z) for y in range(d+1) for z in range(d-y+1)]
def indices(lo,hi):return [(u,k-u) for k in range(lo,hi+1) for u in range(k+1)]
def makebasis(j,prime):
 D=10*j+10;r=4*j+4;H=D//2
 poly=(lambda x:nmod_poly(x,prime)) if prime else fmpz_poly
 Q=poly([1])
 for t in ts:Q*=poly([-t,1])
 powers=[Q**h for h in range(r+1)]
 choices=[(h,a) for h in range(H+1) for a in range((h+1) if h<r else (2*D-4*h+1))]
 assert len(choices)==10*j*j+25*j+16
 for ell,a in choices:
  fs=[poly([]) for _ in range(H+1)];ps=[]
  for h in range(H+1):
   ph=(-fs[h])%powers[r-h] if h<r else poly([])
   if h==ell:
    mono=poly([0]*a+[1]);ph+=powers[r-h]*mono if h<r else mono
   ps.append([int(x) for x in ph.coeffs()]);pc=ps[-1]
   for k in range(min(H-h,(len(pc)-1)//2)+1):
    tr=poly([pc[v+2*k]*comb((v+2*k)//2,k) for v in range(len(pc)-2*k)])
    fs[h+k]+=tr
   if h<r:assert not fs[h]%powers[r-h]
  yield ps,fs
def rawpoly(j,ps):
 D=10*j+10;f={}
 for h,pc in enumerate(ps):
  d=D-2*h
  for k,c in enumerate(pc):
   if not c:continue
   a=(d-(k+1)//2,k%2,k//2)
   for z in range(h+1):
    b=(a[0]+h-z,a[1]+2*z,a[2]+h-z)
    f[b]=f.get(b,0)+c*comb(h,z)*((-1)**z)
 return {a:c for a,c in f.items() if c}


==> anc/terminal/boundary.py <==
from pathlib import Path
from flint import nmod_mat,ctx
from math import comb
from array import array
import json,time
ctx.threads=1;P=32003
ts=(0,1,2,3,4);Ns=((1,2,3),(2,5,7),(3,11,13),(5,17,19),(7,23,29))
def mons(n):return [(a,b,n-a-b) for a in range(n+1) for b in range(n-a+1)]
def multiply_linear(poly,L):
 out={}
 for a,c in poly.items():
  for k,v in enumerate(L):
   b=list(a);b[k]+=1;b=tuple(b);out[b]=(out.get(b,0)+c*v)%P
 return {a:c for a,c in out.items() if c}

start=time.time();results=[]
for e in range(12,36):
 q=2*e-2;rr=mons(q);cc=mons(e-3);index={a:k for k,a in enumerate(rr)};nr=len(rr);nc=5*len(cc)
 flat=array('H',[0])*(nr*nc);records=[]
 for i,(t,N) in enumerate(zip(ts,Ns)):
  L=(1,t,t*t);M=tuple(a+b for a,b in zip(L,N))
  f={a:comb(e,a[0])*comb(e-a[0],a[1])*pow(t,a[1]+2*a[2],P)%P for a in mons(e)}
  f=multiply_linear(f,M)
  g={(0,0,0):1}
  for _ in range(e):g=multiply_linear(g,L)
  g=multiply_linear(g,M);assert f==g
  for j,b in enumerate(cc):
   col=i*len(cc)+j
   for a,v in f.items():
    k=index[tuple(x+y for x,y in zip(a,b))];flat[k*nc+col]=v
  records.append(dict(generator=i,independent_expansion=True,nonzero_terms=len(f)))
 A=nmod_mat(nr,nc,list(flat),P);del flat
 facts=[1]
 for r in range(1,q+1):facts.append(facts[-1]*r%P)
 w=[0]*nr
 for h in range(e):
  a=(e-1-h,2*h,e-1-h)
  w[index[a]]=comb(e-1,h)*((-1)**h)*facts[a[0]]*facts[a[1]]*facts[a[2]]%P
 assert any(w);assert all(not x for row in (nmod_mat([w],P)*A).tolist() for x in row)
 rank=A.rank();assert rank==nr-1
 results.append(dict(e=e,degree=q,shape=[nr,nc],rank=rank,hilbert_component=nr-rank,persistent_conic_inverse_verified=True,generators=records,seconds=time.time()-start))
 print(json.dumps(results[-1]),flush=True)
 Path('RESULT.json').write_text(json.dumps(dict(prime=P,records=results,scope='independent raw terminal ranks for finite e12..35 complementing symbolic e>=36 theorem; no full Hilbert series',seconds=time.time()-start),indent=2)+'\n')
 del A
 import gc;gc.collect()



==> anc/terminal/evaluate.py <==
from pathlib import Path
from flint import fmpz_mat,nmod_mat,ctx
import pickle,gzip,json,time,gc
ctx.threads=1;P=32003;start=time.time()
def ints(M):return [[int(x) for x in row] for row in M.tolist()]
def select(M,rr,cc):return fmpz_mat([[int(M[i,j]) for j in cc] for i in rr])
def divide_scaled(H,j,E,D):
 h=ints(H);out=[];pos=0;nc=H.ncols()
 for _ in range(5):
  prev=[]
  for r in range(4*j+4,5*j+4):
   lam=E+5*j+4-r;cur=[]
   for a in range(r+1):
    b=r-a;old=prev[a-2] if 2<=a<=len(prev)+1 else [0]*nc
    v=[D*x-(E-6-5*j+b+1)*y for x,y in zip(h[pos+a],old)]
    assert all(x%lam==0 for x in v)
    cur.append([x//lam for x in v])
   out+=cur;prev=cur;pos+=r+2
 assert pos==H.nrows()
 return fmpz_mat(out)
prepared=[]
for j in range(1,7):
 with gzip.open(Path('../01-transport')/('transport-'+str(j)+'.pickle.gz'),'rb') as f:d=pickle.load(f)
 L0,L1=[fmpz_mat(x) for x in d.pop('L')];A0,A1=[fmpz_mat(x) for x in d.pop('A')]
 inv=fmpz_mat(d.pop('inverse_numerator'));K=fmpz_mat([row[:15] for row in d.pop('kernel')])
 prepared.append((d,L0,L1,A0,A1,inv,K))
reports=[]
for E in list(range(23))+[36]:
 G=fmpz_mat([[int(a==b) for b in range(15)] for a in range(16)]);prefix=1;stages=[];rows_mod=[]
 with gzip.open('matrix-'+str(E)+'.rows.gz','xb') as output:
  for d,L0,L1,A0,A1,inv,K in prepared:
   j=d['j'];L=L0+E*L1;A=A0+E*A1;H=A*G;D=1
   for h in range(1,j+1):D*=E+h
   local=divide_scaled(H,j,E,D);v=inv*select(local,d['rows'],range(H.ncols()))
   full=[[0]*H.ncols() for _ in range(L.ncols())]
   for r,k in enumerate(d['columns']):full[k]=[int(v[r,c]) for c in range(v.ncols())]
   U=fmpz_mat(full);factor=int(d['inverse_denominator'])*D
   res=factor*H-L*U
   for row in ints(res):
    row += [0]*(90-len(row));pickle.dump(row,output,protocol=5)
    if E==36:rows_mod.append([x%P for x in row])
   prefix*=factor
   G=fmpz_mat([[-int(U[r,c]) for c in range(U.ncols())]+[prefix*int(K[r,c]) for c in range(15)] for r in range(U.nrows())])
   if E==36:
    M=nmod_mat(rows_mod,P);N=nmod_mat([row[15:] for row in rows_mod],P)
    stages.append(dict(order=j,rank_mod=M.rank(),internal_mod=N.rank(),initial_nonpersistent=15-M.rank()+N.rank()))
 rec=dict(E=E,seconds=time.time()-start,stages_mod=stages)
 reports.append(rec);print(json.dumps(rec),flush=True)
 Path('RESULT.json').write_text(json.dumps(dict(field='ZZ',degree_bound=22,shape=[2625,90],records=reports,scope='exact integer evaluations of denominator-cleared actual compatibility system; no polynomial rank claim yet'),indent=2)+'\n')
 gc.collect()



==> anc/terminal/interpolate.py <==
from pathlib import Path
from flint import fmpq_mat,fmpz_mat,fmpz_poly,ctx
import gzip,pickle,json,time,math
ctx.threads=1;start=time.time()
V=fmpq_mat([[i**j for j in range(23)] for i in range(23)])
N,den=V.inv().numer_denom();den=int(den)
streams=[gzip.open(Path('../02-evaluate')/('matrix-'+str(i)+'.rows.gz'),'rb') for i in range(23)]
held=gzip.open('../02-evaluate/matrix-36.rows.gz','rb')
nonzero=0;maxdeg=0;maxbits=0
with gzip.open('polynomial-rows.gz','xb') as out:
 for idx in range(2625):
  vals=fmpz_mat([pickle.load(f) for f in streams])
  C=N*vals;expected=pickle.load(held)
  row=[]
  for col in range(90):
   coeff=[int(C[k,col]) for k in range(23)]
   assert all(x%den==0 for x in coeff)
   poly=fmpz_poly([x//den for x in coeff])
   assert poly(36)==expected[col],(idx,col)
   row.append(poly)
  g=fmpz_poly()
  for a in row:
   if a:g=a if not g else g.gcd(a)
  if g:row=[a//g for a in row];nonzero+=1
  record=dict(index=idx,divisor=[int(x) for x in g.coeffs()],row=[[int(x) for x in a.coeffs()] for a in row])
  pickle.dump(record,out,protocol=5)
  maxdeg=max(maxdeg,max((a.degree() for a in row),default=-1))
  maxbits=max(maxbits,max((abs(int(x)).bit_length() for a in row for x in a.coeffs()),default=0))
  if idx%100==0:print(idx,nonzero,maxdeg,maxbits,'seconds',time.time()-start,flush=True)
for f in streams+[held]:
 assert f.read()==b''
 f.close()
Path('RESULT.json').write_text(json.dumps(dict(field='QQ(E)',shape=[2625,90],degree_bound=22,nonzero_rows=nonzero,normalized_max_degree=maxdeg,normalized_max_coefficient_bits=maxbits,heldout_all_entries_verified=236250,seconds=time.time()-start,scope='exact polynomial reconstruction and row normalization; no rank claim'),indent=2)+'\n')



==> anc/terminal/kernel.py <==
from pathlib import Path
from flint import fmpz_poly,ctx
import gzip,pickle,json,time,math
ctx.threads=1;start=time.time()
with gzip.open('../04-rank/internal-echelon.gz','rb') as f:data=pickle.load(f)
A=[[fmpz_poly(x) for x in row] for row in data['rows']]
r=26;n=75;assert data['result']['rank']==r
cp=data['result']['column_permutation']
def primitive(v):
 g=fmpz_poly()
 for a in v:
  if a:
   g=a if not g else g.gcd(a)
   if g.degree()==0 and abs(int(g[0]))==1:break
 return [a//g if a else a for a in v]
vectors=[]
for free in range(r,n):
 v=[fmpz_poly() for _ in range(n)];v[free]=fmpz_poly([1])
 for i in reversed(range(r)):
  s=sum((A[i][j]*v[j] for j in range(i+1,n)),fmpz_poly())
  if not s:continue
  pivot=A[i][i];g=pivot.gcd(s);mult=pivot//g
  v=[x*mult for x in v];v[i]=-s//g;v=primitive(v)
 assert v[free] and all(not v[k] for k in range(r,n) if k!=free)
 for row in A:assert not sum((a*b for a,b in zip(row,v)),fmpz_poly())
 orig=[fmpz_poly() for _ in range(n)]
 for i,col in enumerate(cp):orig[col-15]=v[i]
 vectors.append(orig)
rows=0;entries=0
with gzip.open('../03-interpolate/polynomial-rows.gz','rb') as f:
 for _ in range(2625):
  rec=pickle.load(f);row=[fmpz_poly(x) for x in rec['row'][15:]]
  if not any(row):continue
  rows+=1
  for v in vectors:
   assert not sum((a*b for a,b in zip(row,v)),fmpz_poly()),rec['index']
   entries+=1
with gzip.open('KERNEL-CERTIFICATE.gz','xb') as f:
 pickle.dump(dict(field='ZZ[E]',shape=[75,49],free_columns=cp[r:],vectors=[[[int(x) for x in p.coeffs()] for p in v] for v in vectors]),f,protocol=5)
reports=json.loads(Path('../05-roots/FACTOR-AUDIT.json').read_text())
signed=factored=0
for rec in reports:
 p=fmpz_poly(rec['coefficients'])
 shifted=[sum(int(p[k])*math.comb(k,j)*36**(k-j) for k in range(j,p.degree()+1)) for j in range(p.degree()+1)]
 ok=(all(x>=0 for x in shifted) and shifted[0]>0) or (all(x<=0 for x in shifted) and shifted[0]<0)
 if ok:signed+=1;continue
 factored+=1
 const,fs=p.factor();prod=fmpz_poly([int(const)])
 for q,m in fs:
  prod*=q**m
  if q.degree()==1 and -int(q[0])%int(q[1])==0:assert -int(q[0])//int(q[1])<36
 assert prod==p
Path('RESULT.json').write_text(json.dumps(dict(field='QQ(E)',internal_kernel_independent_vectors=49,internal_columns=75,internal_generic_rank_upper_bound=26,nonzero_internal_rows_checked=rows,polynomial_zero_identities=entries,factors_sign_certified_ge36=signed,factors_irreducible_audited=factored,seconds=time.time()-start,scope='independent polynomial kernel identities and exact exceptional-factor readback; uniform internal upper bound and full-rank lower bound together prove rank difference15 for integer E>=36'),indent=2)+'\n')

assert signed==135 and factored==0 and entries==4116



==> anc/terminal/rank.py <==
from pathlib import Path
from flint import fmpz_poly,ctx
import pickle,gzip,time,json
ctx.threads=1;start=time.time()
data=[]
with gzip.open('../03-interpolate/polynomial-rows.gz','rb') as f:
 for _ in range(2625):
  rec=pickle.load(f)
  if any(rec['row']):data.append(rec)
def primitive(row):
 g=fmpz_poly()
 for a in row:
  if a:
   g=a if not g else g.gcd(a)
   if g.degree()==0 and abs(int(g[0]))==1:break
 if g:row=[a//g if a else a for a in row]
 return row
def eliminate(name,skip,reverse=False):
 A=[[fmpz_poly(a) for a in rec['row'][skip:]] for rec in data]
 m=len(A);n=len(A[0]);rp=[rec['index'] for rec in data];cp=list(range(skip,skip+n))
 if reverse:A=[r[::-1] for r in A[::-1]];rp.reverse();cp.reverse()
 r=0;hist=[]
 while r<min(m,n):
  choice=None
  for i in range(r,m):
   for j in range(r,n):
    a=A[i][j]
    if a:
     score=(a.degree(),max(abs(int(x)).bit_length() for x in a.coeffs()))
     if choice is None or score<choice[0]:choice=(score,i,j)
  if choice is None:break
  _,i,j=choice;A[r],A[i]=A[i],A[r];rp[r],rp[i]=rp[i],rp[r]
  for row in A:row[r],row[j]=row[j],row[r]
  cp[r],cp[j]=cp[j],cp[r]
  p=A[r][r]
  hist.append(dict(pivot_row=rp[r],pivot_column=cp[r],pivot=[int(x) for x in p.coeffs()]))
  for i in range(r+1,m):
   z=A[i][r]
   if not z:continue
   g=p.gcd(z);a=p//g;b=z//g
   A[i]=A[i][:r]+primitive([a*x-b*y for x,y in zip(A[i][r:],A[r][r:])])
  r+=1
  print(name,r,'degree',p.degree(),'seconds',time.time()-start,flush=True)
 for i in range(r,m):assert all(not a for a in A[i])
 result=dict(name=name,field='QQ(E)',rank=r,shape=[m,n],row_permutation=rp,column_permutation=cp,pivots=hist,seconds=time.time()-start)
 Path(name+'.json').write_text(json.dumps(result,indent=2)+'\n')
 with gzip.open(name+'-echelon.gz','xb') as f:pickle.dump(dict(result=result,rows=[[[int(x) for x in a.coeffs()] for a in row] for row in A[:r]]),f,protocol=5)
 return r
r=eliminate('full',0)
s=eliminate('internal',15)
Path('RESULT.json').write_text(json.dumps(dict(field='QQ(E)',full_rank=r,internal_rank=s,initial_nonpersistent_dimension=15-r+s,scope='exact characteristic-zero function-field ranks; integer exceptional roots not yet analyzed',seconds=time.time()-start),indent=2)+'\n')

assert (r,s)==(41,26)



==> anc/terminal/reproduce.py <==
"""Reconstruct the exact certificate in a new output directory."""
from pathlib import Path
import argparse, hashlib, json, os, subprocess, sys, time

def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()

def main():
    if sys.flags.optimize:
        raise SystemExit("Run without -O: the exact checks use assertions.")
    ap = argparse.ArgumentParser()
    ap.add_argument("output", type=Path, help="new directory for generated data")
    args = ap.parse_args()
    output = args.output.resolve()
    output.mkdir(parents=True, exist_ok=False)
    source = Path(__file__).resolve().parent
    stages = [("01-transport", "transport.py"),
              ("02-evaluate", "evaluate.py"),
              ("03-interpolate", "interpolate.py"),
              ("04-rank", "rank.py"),
              ("05-roots", "roots.py"),
              ("06-kernel", "kernel.py"),
              ("07-boundary", "boundary.py")]
    state = {"sources": {p.name: digest(p) for p in sorted(source.glob("*.py"))},
             "stages": []}
    for name, script in stages:
        stage = output / name
        stage.mkdir()
        with (stage / "run.log").open("wb") as log:
            child = subprocess.Popen([sys.executable, str(source / script)],
                                     cwd=stage, stdout=log, stderr=subprocess.STDOUT)
            record = {"stage": name, "script": script, "pid": child.pid,
                      "ppid": os.getpid(), "started": time.time()}
            state["stages"].append(record)
            (output / "EXECUTION.json").write_text(json.dumps(state, indent=2))
            print(json.dumps(record), flush=True)
            status = child.wait()
            record.update(exit_code=status, finished=time.time())
            (output / "EXECUTION.json").write_text(json.dumps(state, indent=2))
            if status:
                raise SystemExit(f"{name} failed ({status}); inspect its run.log")
    reports = {name: json.loads((output / name / "RESULT.json").read_text())
               for name, _ in stages}
    assert len(reports["01-transport"]["records"]) == 6
    assert reports["03-interpolate"]["heldout_all_entries_verified"] == 236250
    assert reports["04-rank"]["full_rank"] == 41
    assert reports["04-rank"]["internal_rank"] == 26
    assert reports["06-kernel"]["internal_kernel_independent_vectors"] == 49
    assert reports["06-kernel"]["factors_sign_certified_ge36"] == 135
    finite = reports["07-boundary"]["records"]
    assert [r["e"] for r in finite] == list(range(12, 36))
    assert all(r["hilbert_component"] == 1 for r in finite)
    (output / "SUMMARY.json").write_text(json.dumps({"passed": True,
        "symbolic_full_rank": 41, "symbolic_later_rank": 26,
        "parameter_range": "E >= 36", "finite_boundary": [12, 35],
        "statement": "generic terminal HF(2e-2)=1 for e>=12",
        "full_hilbert_function_determined": False}, indent=2) + "\n")
    files = [p for p in output.rglob("*") if p.is_file()]
    (output / "SHA256SUMS.txt").write_text("".join(
        f"{digest(p)}  {p.relative_to(output)}\n" for p in sorted(files)))
    print("PASS: symbolic certificate and complete finite boundary", flush=True)

if __name__ == "__main__":
    main()


==> anc/terminal/requirements.txt <==
python-flint==0.9.0


==> anc/terminal/roots.py <==
from pathlib import Path
from flint import fmpz_poly,ctx
import pickle,gzip,time,json
ctx.threads=1;start=time.time()
data=[]
with gzip.open('../03-interpolate/polynomial-rows.gz','rb') as f:
 for _ in range(2625):
  rec=pickle.load(f)
  if any(rec['row']):data.append(rec)
factors=[]
def savefactor(g):
 if g and g.degree()>0:factors.append([int(x) for x in g.coeffs()])
def primitive(row):
 g=fmpz_poly()
 for a in row:
  if a:
   g=a if not g else g.gcd(a)
   if g.degree()==0 and abs(int(g[0]))==1:break
 savefactor(g)
 if g:row=[a//g if a else a for a in row]
 return row
def eliminate(name,skip,reverse=False):
 A=[[fmpz_poly(a) for a in rec['row'][skip:]] for rec in data]
 m=len(A);n=len(A[0]);rp=[rec['index'] for rec in data];cp=list(range(skip,skip+n))
 if reverse:A=[r[::-1] for r in A[::-1]];rp.reverse();cp.reverse()
 r=0;hist=[]
 while r<min(m,n):
  choice=None
  for i in range(r,m):
   for j in range(r,n):
    a=A[i][j]
    if a:
     score=(a.degree(),max(abs(int(x)).bit_length() for x in a.coeffs()))
     if choice is None or score<choice[0]:choice=(score,i,j)
  if choice is None:break
  _,i,j=choice;A[r],A[i]=A[i],A[r];rp[r],rp[i]=rp[i],rp[r]
  for row in A:row[r],row[j]=row[j],row[r]
  cp[r],cp[j]=cp[j],cp[r]
  p=A[r][r];savefactor(p)
  hist.append(dict(pivot_row=rp[r],pivot_column=cp[r],pivot=[int(x) for x in p.coeffs()]))
  for i in range(r+1,m):
   z=A[i][r]
   if not z:continue
   g=p.gcd(z);a=p//g;b=z//g
   A[i]=A[i][:r]+primitive([a*x-b*y for x,y in zip(A[i][r:],A[r][r:])])
  r+=1
  print(name,r,'degree',p.degree(),'seconds',time.time()-start,flush=True)
 for i in range(r,m):assert all(not a for a in A[i])
 result=dict(name=name,field='QQ(E)',rank=r,shape=[m,n],row_permutation=rp,column_permutation=cp,pivots=hist,seconds=time.time()-start)
 Path(name+'.json').write_text(json.dumps(result,indent=2)+'\n')
 with gzip.open(name+'-echelon.gz','xb') as f:pickle.dump(dict(result=result,rows=[[[int(x) for x in a.coeffs()] for a in row] for row in A[:r]]),f,protocol=5)
 return r

for rec in data:savefactor(fmpz_poly(rec['divisor']))
r=eliminate('full',0,True)
assert r==41
unique={}
for a in factors:
 p=fmpz_poly(a);g=p.content();p=p//g
 if p.leading_coefficient()<0:p=-p
 unique[tuple(int(x) for x in p.coeffs())]=p
reports=[];needfactor=[]
import math
for a,p in unique.items():
 shifted=[sum(int(p[k])*math.comb(k,j)*36**(k-j) for k in range(j,p.degree()+1)) for j in range(p.degree()+1)]
 positive=all(c>=0 for c in shifted) and shifted[0]>0
 negative=all(c<=0 for c in shifted) and shifted[0]<0
 rec=dict(coefficients=list(a),degree=p.degree(),same_sign_shift_at36=positive or negative)
 if not (positive or negative):
  content,fs=p.factor()
  parts=[];bad=[]
  for f,m in fs:
   c=[sum(int(f[k])*math.comb(k,j)*36**(k-j) for k in range(j,f.degree()+1)) for j in range(f.degree()+1)]
   ok=(all(x>=0 for x in c) and c[0]>0) or (all(x<=0 for x in c) and c[0]<0)
   # Irreducible degree >=2 has no integer root.
   integer_root=None
   if f.degree()==1 and -int(f[0])%int(f[1])==0:integer_root=-int(f[0])//int(f[1])
   safe_integer=f.degree()!=1 or integer_root is None or integer_root<36
   parts.append(dict(coefficients=[int(x) for x in f.coeffs()],multiplicity=m,shift_sign=ok,integer_root=integer_root,safe_integer_ge36=safe_integer))
   if not safe_integer:bad.append(integer_root)
  rec['irreducible_factors']=parts;rec['bad_integer_roots']=bad
 reports.append(rec)
Path('FACTOR-AUDIT.json').write_text(json.dumps(reports,indent=2)+'\n')
bad=sorted(set(x for rec in reports for x in rec.get('bad_integer_roots',[])))
Path('RESULT.json').write_text(json.dumps(dict(field='QQ(E)',full_rank=41,pivot_order='reverse',tracked_factors=len(factors),distinct_factors=len(unique),positive_integer_exceptions_ge36=bad,scope='all primitive row divisions and pivots tracked; exact shifted-sign or irreducible-factor test',seconds=time.time()-start),indent=2)+'\n')
assert not bad,bad

assert len(reports)==135 and all(r["same_sign_shift_at36"] for r in reports)



==> anc/terminal/transport.py <==
from basis import *
from flint import fmpz_mat
import gzip
P=32003
Ns=((1,2,3),(2,5,7),(3,11,13),(5,17,19),(7,23,29))
def ints(M):return [[int(x) for x in row] for row in M.tolist()]
def select(M,rr,cc):return fmpz_mat([[int(M[i,j]) for j in cc] for i in rr])
def pivots_mod(M):
 A=nmod_mat([[int(x)%P for x in row] for row in M.tolist()],P);R,r=A.rref();out=[];c=0
 for i in range(r):
  while not R[i,c]:c+=1
  out.append(c);c+=1
 return out
def jets(j):
 ii=indices(4*j+4,5*j+4);cols=[]
 weights={t:[[comb(k,a)*t**(k-a) if k>=a else 0 for k in range(20*j+21)] for a in range(5*j+5)] for t in ts}
 for ps,fs in makebasis(j,0):
  v=[]
  for t in ts:
   pcs=[[int(x) for x in f.coeffs()] for f in fs]
   v += [sum(x*y for x,y in zip(pcs[b],weights[t][a])) for a,b in ii]
  cols.append(v)
 return ii,fmpz_mat([list(x) for x in zip(*cols)])
def ops(j,t,N,ii,kind):
 target=indices(4*j+5,5*j+4);idx={a:k for k,a in enumerate(target)}
 O=[[[0]*len(ii) for _ in target] for _ in (0,1)]
 A,B,D=N;k=B-A*t;delta=D-2*B*t+A*t*t
 for col,(u,v) in enumerate(ii):
  r=u+v
  if kind=='L':
   terms1=[(0,1,1),(2,0,1)];terms0=[(0,1,5*j+4-r),(2,0,-6-5*j+v)]
  else:
   terms1=[(0,5,delta),(1,5,-2*k),(2,5,A),(0,6,A)]
   z=v-1-5*j
   terms0=[(0,5,delta*z),(1,5,-2*k*z),(2,5,A*z),(0,6,A*(10*j-r-1-5*j)),(-1,6,k*u)]
  for h,terms in enumerate((terms0,terms1)):
   for a,b,c in terms:
    key=(u+a,v+b)
    if c and key in idx:O[h][idx[key]][col]+=c
 return [fmpz_mat(x) for x in O]
base=list(makebasis(0,0));previi,prevJ=jets(0);reports=[];Q=fmpz_poly([1])
for t in ts:Q*=fmpz_poly([-t,1])
for j in range(1,7):
 D=10*j+10;r=4*j+4;H=D//2;ii,J=jets(j);n=J.ncols();nb=len(ii)
 keep=[i*nb+k for i in range(5) for k,(a,b) in enumerate(ii) if a+b<=5*j+3]
 Jlow=select(J,keep,range(n));cc=pivots_mod(Jlow);assert len(cc)==n-16
 rr=pivots_mod(select(Jlow,range(Jlow.nrows()),cc).transpose());square=select(Jlow,rr,cc)
 inv=fmpq_mat(square).inv();num,den=inv.numer_denom()
 assert square*num==int(den)*fmpz_mat([[int(a==b) for b in range(len(cc))] for a in range(len(cc))])
 choices=[(h,a) for h in range(H+1) for a in range((h+1) if h<r else (2*D-4*h+1))]
 kc=[]
 for bps,bfs in base:
  coords=[]
  for h in range(H+1):
   ph=fmpz_poly(bps[h-5*j]) if 0<=h-5*j<len(bps) else fmpz_poly([])
   fh=bfs[h-5*j] if 0<=h-5*j<len(bfs) else fmpz_poly([])
   if h<r:
    qr=Q**(r-h);rem=(-(fh-ph))%qr;assert not (ph-rem)%qr
    free=(ph-rem)//qr;lim=h+1
   else:free=ph;lim=2*D-4*h+1
   coords += [int(free[a]) for a in range(lim)]
  kc.append(coords)
 K=fmpz_mat([list(x) for x in zip(*kc)]);assert not any(x for row in (Jlow*K).tolist() for x in row)
 LL=[[],[]];AA=[[],[]]
 for z,(t,N) in enumerate(zip(ts,Ns)):
  for kind,indices0,jmat,out in [('L',ii,J,LL),('A',previi,prevJ,AA)]:
   npt=len(indices0);point=select(jmat,range(z*npt,(z+1)*npt),range(jmat.ncols()))
   oo=ops(j,t,N,indices0,kind)
   for k in (0,1):out[k]+=ints(oo[k]*point)
 data=dict(j=j,field='QQ',columns=cc,rows=rr,inverse_numerator=ints(num),inverse_denominator=int(den),kernel=ints(K),L=LL,A=AA,points=ts,coordinate='u=Y-t,c=Z-Y^2')
 with gzip.open('transport-'+str(j)+'.pickle.gz','xb') as f:pickle.dump(data,f,protocol=5)
 reports.append(dict(j=j,dimension=n,complement=len(cc),denominator_bits=int(den).bit_length(),constant_inverse_exact=True,kernel_exact=True,seconds=time.time()-start))
 print(json.dumps(reports[-1]),flush=True)
 Path('RESULT.json').write_text(json.dumps(dict(field='QQ',records=reports,scope='exact constant transport only; parameter rank not yet proved'),indent=2)+'\n')
 previi,prevJ=ii,J
 del Jlow,square,num,inv,K,LL,AA,data;gc.collect()


